Local Variables and Quantum Relational Hoare Logic

We add local variables to quantum relational Hoare logic (Unruh, POPL 2019). We derive reasoning rules for supporting local variables (including an improved "adversary rule"). We extended the qrhl-tool for computer-aided verification of qRHL to support local variables and our new reasoning rules.

==> anc/Adversary_Rule.thy <==
theory Adversary_Rule
  imports Helping_Lemmas
begin

locale adversary_rule =
  fixes s :: "nat \<Rightarrow> context" 
  fixes s' :: "nat \<Rightarrow> context"
  fixes R :: predicate
  fixes aux :: var
  fixes Rv defines "Rv \<equiv> deidx12 (fvp R)"
begin

definition "subst C = substitute C s"
definition "subst' C = substitute C s'"

lemma finite_Rv: "finite Rv"
  unfolding Rv_def deidx12_def apply simp
  unfolding vimage_def[symmetric] 
  by (meson finite_fvp finite_vimageI idx_inj injI)+

abbreviation "qrhlC V C \<equiv> qRHL (R \<sqinter> Eq V) (subst C) (subst' C) (R \<sqinter> Eq V)"

lemma context_induct[
    params     i and p and           e C1 C2 and   e C and   x C and                      q C and                     C1 C2, 
    case_names Hole program[program] IfTE[IH1 IH2] While[IH] LocalC[IH program classical] LocalQ[IH program quantum] Seq[IH1 IH2]]:
  fixes P :: "context \<Rightarrow> bool"
    and "context" :: "context"
  assumes "\<And>i. P (Hole i)"
    and "\<And>p. program p \<Longrightarrow> P p"
    and "\<And>e C1 C2. P C1 \<Longrightarrow> P C2 \<Longrightarrow> P (IfTE e C1 C2)"
    and "\<And>e C. P C \<Longrightarrow> P (While e C)"
    and "\<And>x C. P C \<Longrightarrow> \<not> program C \<Longrightarrow> is_classical x \<Longrightarrow> P (Local x C)"
    and "\<And>q C. P C \<Longrightarrow> \<not> program C \<Longrightarrow> is_quantum q \<Longrightarrow> P (Local q C)"
    and "\<And>C1 C2. P C1 \<Longrightarrow> P C2 \<Longrightarrow> P (Seq C1 C2)"
  shows "P context"
  apply (rule context.induct)
  using assms apply (auto intro!: program.intros)
  by (meson program.intros(9))

lemma adversary_rule0:
  fixes V :: "var set"
  fixes Vmid :: "var set"
  assumes inf_aux: "infinite_var aux" 
  assumes quant_aux: "is_quantum aux"
  assumes aux_R: "aux \<notin> Rv"
  assumes aux_si: "\<And>i. i \<in> holes C \<Longrightarrow> aux \<notin> fv (s i)"
  assumes aux_s'i: "\<And>i. i \<in> holes C \<Longrightarrow> aux \<notin> fv (s' i)"
  assumes finite_Vmid: "finite Vmid"
  assumes qrhl_s: "\<And>i. i\<in>holes C \<Longrightarrow> qRHL (R \<sqinter> Eq Vmid) (s i) (s' i) (R \<sqinter> Eq Vmid)"
  assumes aux_Vmid: "aux \<in> Vmid"
  assumes Vmid_V: "Vmid \<supseteq> V \<union> inner C"
  assumes Vmid_R: "Vmid \<inter> Rv \<subseteq> V \<union> covered C"
  assumes Vmid_s: "\<And>i. i\<in>holes C \<Longrightarrow> Vmid \<inter> (fv (s i) \<union> fv (s' i)) \<subseteq> classical' (overwr (s i) \<inter> overwr (s' i)) \<union> covered C \<union> V"
  assumes fv_V: "fv C \<subseteq> V"
  assumes R_inner: "Rv \<inter> inner C = {}"
  assumes R_written: "Rv \<inter> written C = {}"
  shows "qrhlC V C"
  using aux_si aux_s'i finite_Vmid qrhl_s aux_Vmid Vmid_V Vmid_R Vmid_s fv_V R_inner R_written apply atomize
proof (induction C arbitrary: V Vmid rule:context_induct)
  case (program p)

  from program.prems
  have R_written: "Rv \<inter> written p = {}"
    by simp

  from \<open>fv p \<subseteq> V\<close>
  have "qRHL (Eq V) p p (Eq V)"
    by (rule equal_rule)
  then have "qRHL (R \<sqinter> Eq V) p p (R \<sqinter> Eq V)"
    unfolding inf.commute[of R]
    apply (rule frame_rule[rotated -1])
    using R_written \<open>program p\<close>
    by (auto simp add: Rv_def deidx12_def idx12_def is_classical'_def)
  then show ?case 
    by (simp add: program.program subst_def subst'_def substitute_program)
next
  case (Seq C1 C2)
  have subst: "subst (Seq C1 C2) = Seq (subst C1) (subst C2)"
    unfolding subst_def by simp
  have subst': "subst' (Seq C1 C2) = Seq (subst' C1) (subst' C2)"
    unfolding subst'_def by simp

  have "qrhlC V C1"
    apply (rule Seq.IH1)
    using Seq.prems by (auto simp: idx12_def)
  moreover have "qrhlC V C2"
    apply (rule Seq.IH2)
    using Seq.prems by (auto simp: idx12_def)
  ultimately show ?case
    unfolding subst subst'
    by (rule seq)
next
  case (IfTE e C1 C2)
  have subst: "subst (IfTE e C1 C2) = IfTE e (subst C1) (subst C2)"
    unfolding subst_def by simp
  have subst': "subst' (IfTE e C1 C2) = IfTE e (subst' C1) (subst' C2)"
    unfolding subst'_def by simp

  from IfTE.prems
  have "CVar ` fve e \<subseteq> V"
    by auto
  then have Eq_e: "Eq V \<le> Eq (CVar ` fve e)"
    apply (subst asm_rl[of "V = (CVar ` fve e) \<union> (V - CVar ` fve e)"], blast)
    apply (subst Eq_split)
    by (auto simp: is_classical'_def)

  have "qrhlC V C1"
    apply (rule IfTE.IH1)
    using IfTE.prems by (auto simp: idx12_def)   
  moreover have "qrhlC V C2"
    apply (rule IfTE.IH2)
    using IfTE.prems by (auto simp: idx12_def)
  ultimately show ?case
    unfolding subst subst'
    apply (rule joint_if_rule[rotated -2])
    using Eq_e by (simp_all add: inf.coboundedI2)
next
  case (While e C)
  have subst: "subst (While e C) = While e (subst C)"
    unfolding subst_def by simp
  have subst': "subst' (While e C) = While e (subst' C)"
    unfolding subst'_def by simp

  from While.prems
  have "CVar ` fve e \<subseteq> V"
    by simp
  then have Eq_e: "Eq V \<le> Eq (CVar ` fve e)"
    apply (subst asm_rl[of "V = (CVar ` fve e) \<union> (V - CVar ` fve e)"], blast)
    apply (subst Eq_split)
    by (auto simp: is_classical'_def)

  have "qrhlC V C"
    apply (rule While.IH)
    using While.prems apply simp
    using While.prems apply (auto simp: idx12_def)[1]
    using While.prems by auto
  then show ?case
    unfolding subst subst'
    apply (rule joint_while_rule[rotated 1])
    using Eq_e by (simp_all add: inf.coboundedI2)
next
  case (LocalC x C)
  have subst: "subst (Local x C) = Local x (subst C)"
    unfolding subst_def by simp
  have subst': "subst' (Local x C) = Local x (subst' C)"
    unfolding subst'_def by simp

  from LocalC.classical
  obtain x' where x': "x = CVar x'"
    using is_classical.cases by blast

  from LocalC.program
  have inner: "inner (Local x C) = {x} \<union> inner C"
    by simp
  moreover 
  from LocalC.prems
  have R_inner: "Rv \<inter> inner (Local x C) = {}"
    by simp
  ultimately have xR: " x \<notin> Rv"
    by auto

  have [simp]: "CVar (idxc b x') = idx b x" for b
    unfolding x' by simp

  have "qrhlC (insert x V) C"
    apply (rule LocalC.IH[where V="insert x V"])
    using LocalC.prems inner by (auto simp: idx12_def)
  then have "qrhlC (V-{x}) (Local x C)"
    unfolding subst subst'
    apply (rule_tac joint_local0_rule[rotated -1])
    using xR by (auto simp: Rv_def deidx12_def)
  then have "qRHL (R \<sqinter> Eq (V-{x}) \<sqinter> Eq (V\<inter>{x}))
             (subst (Local x C)) (subst' (Local x C))
             (R \<sqinter> Eq (V-{x}) \<sqinter> Eq (V\<inter>{x}))"
    apply (rule frame_rule[rotated -1])
    by (auto simp: is_classical'_def subst subst' idx12_def intro!: program.intros)
  then show ?case
    unfolding inf.assoc 
    unfolding inf.commute[of "Eq (V-{x})"]
    apply (subst (asm) Eq_split[symmetric], simp add: is_classical'_def LocalC.classical)
    apply (subst (asm) Eq_split[symmetric], simp add: is_classical'_def LocalC.classical)
    by (simp add: Un_Diff_Int Un_commute)
next
  case (LocalQ q C)

  from LocalQ.program
  have [simp]: "inner (Local q C) = insert q (inner C)"
    by simp

  from LocalQ.prems
  have [simp]: "finite V"
    using rev_finite_subset by blast

  have cofin: "\<exists>x. is_quantum x \<and> P x" if "finite {x. \<not> P x}" for P :: "var \<Rightarrow> bool"
  proof -
    have "{x. is_quantum x \<and> P x} = Collect is_quantum - {x. \<not> P x}"
      by auto
    also have "infinite (Collect is_quantum - {x. \<not> P x})"
      using that apply (rule Diff_infinite_finite)
      apply (subst asm_rl[of "{x. is_quantum x} = QVar ` UNIV"])
       apply (auto, metis (full_types) is_classical.intros rangeI var.exhaust)[1]
      using infinite_qvar by (subst finite_image_iff, auto simp: inj_on_def)
    finally have "{x. is_quantum x \<and> P x} \<noteq> {}"
      by force
    then show ?thesis
      by auto
  qed

  have [simp]: "finite {r. \<exists>i\<in>holes C. r \<in> fv (s i)}"
    apply (subst Collect_bex_eq)
    apply (rule finite_Union)
    by auto

  obtain r :: var where "is_quantum r"
    and "r \<notin> fv (subst C)"
    and "r \<notin> fv (subst' C)"
    and "r \<notin> Rv"
    and "r \<noteq> q"
    and "r \<notin> V"
    and [simp]: "\<And>i. i\<in>holes C \<Longrightarrow> r \<notin> fv (s i)"
    and [simp]: "\<And>i. i\<in>holes C \<Longrightarrow> r \<notin> fv (s' i)"
(* TODO: use existing lemma for this *)
    apply atomize_elim
    apply (rule cofin)
    by (auto intro: finite_Rv finite_vimageI[unfolded vimage_def, unfolded inj_on_def, rule_format])

  from LocalQ.quantum \<open>is_quantum r\<close>
  obtain q' r' :: qvar where q': "q = QVar q'" and r': "r = QVar r'"
    by (metis (full_types) is_classical_CVar var.exhaust)

  define V' where
    "V' = (if q\<in>V then insert r V - {q} else V)"

  have "q \<notin> V'"
    unfolding V'_def by auto

  from LocalQ.prems
  have qR: "q \<notin> Rv"
    by simp

  have subst: "subst (Local q C) = Local q (subst C)"
    unfolding subst_def by simp
  have subst': "subst' (Local q C) = Local q (subst' C)"
    unfolding subst'_def by simp

  from LocalQ.prems
  have qrhl_s: "qRHL (R \<sqinter> Eq Vmid) (s i) (s' i) (R \<sqinter> Eq Vmid)" if "i\<in>holes C" for i
    using that by simp

  from LocalQ.prems
  have aux_si: "\<And>i. i \<in> holes C \<Longrightarrow> aux \<notin> fv (s i)" 
    and aux_s'i: "\<And>i. i \<in> holes C \<Longrightarrow> aux \<notin> fv (s' i)"
    by auto

  have qrhl_sr: "qRHL (R \<sqinter> Eq (insert r Vmid)) (s i) (s' i) (R \<sqinter> Eq (insert r Vmid))" 
    if "i\<in>holes C" for i
    apply (subst asm_rl[of "insert r Vmid = (Vmid-{aux}) \<union> {aux,r}"], 
               (auto simp add: \<open>aux \<in> Vmid\<close>)[1])+
    apply (rule varchange[where Q="{aux}" and q=aux, rotated -1])
          apply (subst asm_rl[of "Vmid - {aux} \<union> {aux} = Vmid"], (auto simp add: \<open>aux \<in> Vmid\<close>)[1])+
          using that apply (rule qrhl_s)
    using quant_aux \<open>is_quantum r\<close> inf_aux aux_R aux_si aux_s'i that
    by (auto simp add: is_quantum'_def Rv_def deidx12_def)

  have "qrhlC (insert q V') C"
  proof (rule LocalQ.IH[where Vmid = "insert r Vmid"])
    show "finite (insert r Vmid)"
      using LocalQ.prems by simp
    show "aux \<in> insert r Vmid"
      using LocalQ.prems by simp
    show "insert q V' \<union> inner C \<subseteq> insert r Vmid"
      using LocalQ.prems V'_def by auto
    show "insert r Vmid \<inter> Rv \<subseteq> insert q V' \<union> covered C"
      using LocalQ.prems \<open>r \<notin> Rv\<close>
      by (auto simp: idx12_diff V'_def)
    show "\<forall>i. i\<in>holes C \<longrightarrow> insert r Vmid \<inter> (fv (s i) \<union> fv (s' i))
        \<subseteq> classical' (overwr (s i) \<inter> overwr (s' i)) \<union> covered C \<union> insert q V'"
      using LocalQ.prems unfolding V'_def by auto
    show "fv C \<subseteq> insert q V'"
      using LocalQ.prems V'_def by auto
    show "Rv \<inter> inner C = {}"
      using LocalQ.prems by auto
    from LocalQ.prems
    have R_written: "Rv \<inter> written (Local q C) = {}"
      by simp
    then show "Rv \<inter> written C = {}"
      using qR by auto
  qed (auto simp add: qrhl_sr aux_si aux_s'i)

  then have qrhl_V': "qrhlC V' (Local q C)"
    unfolding subst subst'
    apply (rule joint_local0_rule[rotated -1])
    using qR \<open>q \<notin> V'\<close> \<open>q \<notin> V'\<close> by (auto simp: Rv_def deidx12_def)

  have [simp]: "QVar q' \<notin> fv (subst' (Local q C))"
    unfolding subst' by (simp add: q')
  have [simp]: "QVar r' \<notin> fv (subst' (Local q C))"
    using \<open>r \<notin> fv (subst' C)\<close> by (simp add: r' subst')
  have [simp]: "QVar q' \<notin> fv (subst (Local q C))"
    unfolding subst by (simp add: q')
  have [simp]: "QVar r' \<notin> fv (subst (Local q C))"
    using \<open>r \<notin> fv (subst C)\<close> by (simp add: r' subst)
  have [simp]: "QVar (idxq b r') \<notin> fvp R" for b
    apply (cases b)
    using \<open>r \<notin> Rv\<close> by (simp_all add: r' deidx12_def Rv_def)
  have [simp]: "QVar (idxq b q') \<notin> fvp R" for b
    apply (cases b)
    using qR by (simp_all add: q' Rv_def deidx12_def)

  have swap_V': "Fun.swap (QVar q') (QVar r') id ` V' = V"
    unfolding V'_def
    using \<open>r \<noteq> q\<close> \<open>r \<notin> V\<close>
    apply (auto simp: q'[symmetric] r'[symmetric])
    by (smt id_def image_iff insertI1 insert_Diff_single insert_commute insert_iff swap_apply(2) swap_apply(3))+

  have "R \<sqinter> Eq V
        = rename_predicate (rename_predicate (R \<sqinter> Eq V') 
            (idxq True q') (idxq True r')) (idxq False q') (idxq False r')"
    by (simp add: swap_V' rename_predicate_Eq rename_predicate_indep)
  
  also have "qRHL \<dots> (subst (Local q C)) (subst' (Local q C)) \<dots>"
    apply (rule rename_qrhl2)
      apply auto[2]
    apply (rule rename_qrhl1)
      apply auto[2]
    by (fact qrhl_V')

  finally show "qrhlC V (Local q C)"
    by simp
next
  case (Hole i)

  define X Y Q C where "X = {x\<in>Vmid-V. is_classical x \<and> x \<in> overwr (s i) \<and> x \<in> overwr (s' i)}" 
    and "Y = {x\<in>Vmid-V. is_classical x \<and> \<not> (x \<in> overwr (s i) \<and> x \<in> overwr (s' i))}"
    and "Q = {x\<in>Vmid-V. is_quantum x}" and [simp]: "C = Hole i"
  
  have quant_Q[simp]: "is_quantum' Q"
    unfolding is_quantum'_def Q_def by simp
  have class_Y[simp]: "is_classical' Y"
    using Y_def is_classical'_def by blast

  from \<open>aux \<in> Vmid\<close> quant_aux
  have [simp]: "aux \<in> V \<union> Q"
    by (simp add: Q_def)

  from Hole.prems
  have Vmid_s: "Vmid \<inter> (fv (s i) \<union> fv (s' i)) \<subseteq> classical' (overwr (s i) \<inter> overwr (s' i)) \<union> covered C \<union> V"
    and Vmid_R: "Vmid \<inter> Rv \<subseteq> V \<union> covered C"
    and Vmid_V: "V \<union> inner C \<subseteq> Vmid"
    and qrhl_s: "qRHL (R \<sqinter> Eq Vmid) (s i) (s' i) (R \<sqinter> Eq Vmid)"
    by simp_all

  from Vmid_s
  have sQ: "fv (s i) \<inter> Q = {}" and s'Q: "fv (s' i) \<inter> Q = {}"
    by (auto simp add: Q_def classical'_def)

  from \<open>finite Vmid\<close>
  have "finite X"
    unfolding X_def by simp

  have class_X: "is_classical' X"
    unfolding X_def is_classical'_def by simp

  from Vmid_s
  have X_overwr_si: "X \<subseteq> overwr (s i)" and X_overwr_si': "X \<subseteq> overwr (s' i)"
    using overwr_fv[of "s i"] overwr_fv[of "s' i"] unfolding X_def classical'_def by auto

  then obtain Xlist where Xlist: "X = CVar ` set Xlist"
    using class_X \<open>finite X\<close>
    by (metis finite_list is_classical'_def finite_subset_image imageI is_classical.simps subsetI)
  have Vmid_XYQ: "Vmid = V \<union> X \<union> Y \<union> Q"
    unfolding X_def Y_def Q_def using Vmid_V by blast
  have "X \<inter> V = {}" and "X \<inter> Y = {}" and "X \<inter> Q = {}"
    unfolding X_def Y_def Q_def
    by auto
  moreover 
  from \<open>X \<inter> V = {}\<close>
  have "idx12 X \<inter> idx12 V = {}"
    unfolding idx12_def by auto
  then have "idx12 X \<inter> fvp R = {}"
    using Vmid_R unfolding Rv_def deidx12_def idx12_def Vmid_XYQ idx12_union by auto
  ultimately have 1: "idx12 X \<inter> fvp (R \<sqinter> Eq (V \<union> Y \<union> Q)) = {}"
    apply (rule_tac fvp_inter_empty)
    by (auto simp add: idx12_def)

  have "Y \<inter> V = {}" and "Y \<inter> Q = {}"
    unfolding Y_def Q_def by auto
  moreover 
  from \<open>Y \<inter> V = {}\<close>
  have "idx12 Y \<inter> idx12 V = {}"
    unfolding idx12_def by auto
  then have "idx12 Y \<inter> fvp R = {}"
    using Vmid_R unfolding Rv_def idx12_def deidx12_def Vmid_XYQ idx12_union by auto
  ultimately have 2: "idx12 Y \<inter> fvp (R \<sqinter> Eq (V \<union> Q)) = {}"
    apply (rule_tac fvp_inter_empty)
    by (auto simp add: idx12_def)
  have siY: "fv (s i) \<inter> Y = {}" and s'iY: "fv (s' i) \<inter> Y = {}"
    using Vmid_s unfolding Y_def classical'_def by auto

  have "R \<sqinter> Eq (V \<union> Q) \<sqinter> Eq Y = R \<sqinter> Eq (V \<union> Y \<union> Q)"
    apply (subst asm_rl[of "V \<union> Y \<union> Q = Y \<union> (V \<union> Q)"], blast)
    apply (subst Eq_split[where X=Y], simp)
    by (simp add: inf_commute inf_left_commute)
  also have "qRHL (R \<sqinter> Eq (V \<union> Y \<union> Q)) (Assign Xlist some_constant) (Assign Xlist some_constant) (R \<sqinter> Eq Vmid)"
    apply (subst asm_rl[of "R \<sqinter> Eq Vmid = Eq (CVar ` set Xlist) \<sqinter> (R \<sqinter> Eq (V \<union> Y \<union> Q))"])
     apply (metis Eq_split Vmid_XYQ Xlist class_X inf_left_commute sup_commute sup_left_commute)
    apply (subst asm_rl[of "(R \<sqinter> Eq (V \<union> Y \<union> Q)) = top \<sqinter> (R \<sqinter> Eq (V \<union> Y \<union> Q))"], simp)
    apply (rule frame_rule)
    using 1 apply (auto simp: idx12_def Xlist[symmetric] intro!: program.intros) [2]
    by (rule assign_Eq)
  also from qrhl_s have "qrhlC Vmid C"
    unfolding subst_def subst'_def by auto
  also have "Assign Xlist some_constant; subst C =d= subst C"
    apply (rule denot_eq_init)
    unfolding subst_def apply auto using X_overwr_si Xlist by blast
  also have "Assign Xlist some_constant; subst' C =d= subst' C"
    apply (rule denot_eq_init)
    unfolding subst'_def apply auto using X_overwr_si' Xlist by blast
  also have "R \<sqinter> Eq Vmid \<le> R \<sqinter> Eq (V \<union> Q)"
    apply (rule inf_mono, simp)
    apply (rule weaken_Eq)
    using class_X Vmid_XYQ is_classical'_def Q_def
    by blast+
  finally have "qRHL (R \<sqinter> Eq (V \<union> Q) \<sqinter> Eq Y) (subst C) (subst' C) (R \<sqinter> Eq (V \<union> Q))"
    by auto

  then have qrhl_VQ: "qrhlC (V \<union> Q) C"
    apply (rule drop_Eq[rotated -1]) 
    using 2 siY s'iY by (auto simp: subst_def subst'_def)

  from Hole.prems
  have aux_si: "aux \<notin> fv (s i)"
    and aux_s'i: "aux \<notin> fv (s' i)"
    by auto

  have "qrhlC ((V - {aux}) \<union> (V \<inter> {aux})) (Hole i)"
    apply (rule varchange[where Q="insert aux Q" and q=aux])
    using inf_aux quant_aux quant_Q aux_R
      aux_si aux_s'i sQ s'Q
          apply (auto simp: is_quantum'_def idx12_def subst_def subst'_def Rv_def deidx12_def)[6]
    using qrhl_VQ \<open>aux \<in> V \<union> Q\<close>
    by (metis C_def Un_insert_right insert_Diff_single insert_absorb sup_commute)

  then show ?case
    by (simp add: Un_Diff_Int)
qed

lemma adversary_rule:
  fixes Vin :: "var set"
  fixes Vout :: "var set"
  fixes Vmid :: "var set"
  assumes inf_aux: "infinite_var aux" 
  assumes quant_aux: "is_quantum aux"
  assumes aux_R: "aux \<notin> Rv"
  assumes finite_Vmid: "finite Vmid"
  assumes finite_Vin: "finite Vin"
  assumes aux_si: "\<And>i. i \<in> holes C \<Longrightarrow> aux \<notin> fv (s i)"
  assumes aux_s'i: "\<And>i. i \<in> holes C \<Longrightarrow> aux \<notin> fv (s' i)"
  assumes qrhl_s: "\<And>i. i \<in> holes C \<Longrightarrow> qRHL (R \<sqinter> Eq Vmid) (s i) (s' i) (R \<sqinter> Eq Vmid)"
  assumes aux_Vmid: "aux \<in> Vmid"
  assumes inner_Vmid: "inner C \<subseteq> Vmid"
  assumes Vout_Vmid: "Vout \<subseteq> Vmid"
  assumes Vout_overwr_Vin: "Vout - overwr C \<subseteq> Vin"
  assumes Vout_Vin_R: "(Vout - Vin) \<inter> Rv = {}"
  assumes Vin_Vout_overwr: "quantum' Vin \<subseteq> Vout \<union> overwr C"
  assumes Vin_Vout_R: "quantum' (Vin - Vout) \<inter> Rv = {}"
  assumes Vmid_R_Vin_covered: "Vmid \<inter> Rv \<subseteq> Vin \<union> covered C"
  assumes Vmid_R_Vout_covered: "quantum' (Vmid \<inter> Rv) \<subseteq> Vout \<union> covered C"
  assumes Vmid_s_Vin_covered: "\<And>i. i \<in> holes C \<Longrightarrow> Vmid \<inter> (fv (s i) \<union> fv (s' i)) \<subseteq> Vin \<union> covered C \<union> classical' (overwr (s i) \<inter> overwr (s' i))"
  assumes Vmid_s_Vout_covered: "\<And>i. i \<in> holes C \<Longrightarrow> quantum' Vmid \<inter> (fv (s i) \<union> fv (s' i)) \<subseteq> Vout \<union> covered C"
  assumes C_Vmid: "fv C \<subseteq> Vmid"
  assumes C_Vin_overwr: "fv C \<subseteq> Vin \<union> overwr C"
  assumes C_Vin_R: "fv C \<inter> Rv \<subseteq> Vin"
  assumes C_Vout: "quantum' (fv C) \<subseteq> Vout"
  assumes R_inner: "Rv \<inter> inner C = {}"
  assumes R_written: "Rv \<inter> written C = {}"

  shows "qRHL (R \<sqinter> Eq Vin) (subst C) (subst' C) (R \<sqinter> Eq Vout)"
proof -
  define V where 
    "V = Vmid \<inter> (overwr C \<union> Vin) \<inter> (Vin \<union> - Rv) \<inter> (Vout \<union> range CVar)"

  have [simp]: "finite V"
    unfolding V_def
    using finite_Vmid by blast

  have Vmid_V: "V \<union> inner C \<subseteq> Vmid"
    unfolding V_def using inner_Vmid by auto
  have Vmid_R: "Vmid \<inter> Rv \<subseteq> V \<union> covered C"
    unfolding V_def
    using Vmid_R_Vin_covered Vmid_R_Vout_covered
    unfolding quantum'_def is_classical.simps
    by auto
  have Vmid_s: "Vmid \<inter> (fv (s i) \<union> fv (s' i))
         \<subseteq> classical' (overwr (s i) \<inter> overwr (s' i)) \<union> covered C \<union> V" if "i\<in>holes C" for i
    unfolding V_def Un_Int_distrib
    apply (rule Int_greatest)+
       apply blast
      using Vmid_s_Vin_covered that apply blast
     using Vmid_s_Vin_covered that apply fastforce
    using Vmid_s_Vout_covered that by (auto simp: quantum'_def is_classical.simps)
  have fv_V: "fv C \<subseteq> V"
    using C_Vmid C_Vin_overwr C_Vin_R C_Vout
    unfolding V_def Rv_def quantum'_def is_classical.simps by auto
  have V_Vin_overwr: "V - Vin \<subseteq> overwr C"
    unfolding V_def by auto
  have Vin_V_overwr: "quantum' (Vin - V) \<subseteq> overwr C"
    using Vout_Vmid Vin_Vout_overwr
    unfolding V_def quantum'_def
    by auto
  have V_Vin_R: "idx12 (V - Vin) \<inter> fvp R = {}"
    unfolding V_def idx12_def deidx12_def Rv_def by auto
  have "quantum' (Vin - V) \<inter> deidx12 (fvp R) = {}"
    using Vin_Vout_R Diff_disjoint Vout_Vmid 
    unfolding V_def quantum'_def Rv_def
    by auto
  then have Vin_V_R: "idx12 (quantum' (Vin - V)) \<inter> fvp R = {}"
    unfolding deidx12_def idx12_def by auto
  have Vout_V: "Vout \<subseteq> V"
    using Vout_Vmid Vout_overwr_Vin Vout_Vin_R 
    unfolding deidx12_def V_def Rv_def
    by auto
  have Vout_V_class: "is_classical' (V - Vout)"
    unfolding V_def is_classical'_def by auto

  from inf_aux quant_aux aux_R aux_si aux_s'i  finite_Vmid qrhl_s aux_Vmid Vmid_V Vmid_R Vmid_s fv_V R_inner R_written
  have \<open>qrhlC V C\<close>
    by (rule adversary_rule0[where Vmid=Vmid])

  then have \<open>qRHL (R \<sqinter> Eq Vin) (subst C) (subst' C) (R \<sqinter> Eq V)\<close>
    apply (rule change_Eq_precondition[rotated -1])
    using V_Vin_overwr overwr_subst subst'_def subst_def apply auto[1]
    using Vin_V_overwr overwr_subst subst'_def subst_def apply auto[1] 
    using \<open>finite V\<close> \<open>finite Vin\<close> V_Vin_R Vin_V_R by simp_all
  also have "R \<sqinter> Eq V \<le> R \<sqinter> Eq Vout"
    apply (rule inf_mono, simp)
    apply (subst asm_rl[of "V = (V-Vout) \<union> Vout"])
    using Vout_V apply auto[1]
    apply (subst Eq_split)
    using Vout_V_class by auto
  finally show ?thesis
    by auto 

qed

end

end


==> anc/All.thy <==
theory All
  imports Rename_Locals Adversary_Rule Locals_Up_Block
begin

end


==> anc/Alpha_Equivalence.thy <==
theory Alpha_Equivalence
imports Helping_Lemmas
begin

inductive alpha_equivalent :: "context \<Rightarrow> context \<Rightarrow> bool" (infix "=a=" 50) where
  ae_Hole: "Hole i =a= Hole i"
| ae_Assign: "Assign X e =a= Assign X e"
| ae_Sample: "Sample Q e =a= Sample Q e"
| ae_Skip: "Skip =a= Skip"
| ae_QInit: "QInit Q e =a= QInit Q e"
| ae_QApply: "QApply Q e =a= QApply Q e"
| ae_Measure: "Measure X Q e =a= Measure X Q e"
| ae_IfTE: "p1 =a= p1' \<Longrightarrow> p2 =a= p2' \<Longrightarrow> IfTE e p1 p2 =a= IfTE e p1' p2'"
| ae_While: "p =a= p' \<Longrightarrow> While e p =a= While e p'"
| ae_Seq: "p1 =a= p1' \<Longrightarrow> p2 =a= p2' \<Longrightarrow> Seq p1 p2 =a= Seq p1' p2'"
| ae_Local: "compatible y z \<Longrightarrow> compatible x z \<Longrightarrow> z \<noteq> x \<Longrightarrow> z \<noteq> y \<Longrightarrow>
    z \<notin> vars p1 \<Longrightarrow> z \<notin> vars p2 \<Longrightarrow> 
    full_subst_vars (Fun.swap x z id) p1 =a= full_subst_vars (Fun.swap y z id) p2 \<Longrightarrow>
    Local x p1 =a= Local y p2"


inductive_cases alpha_eq_cases:
  "Local x c =a= d"
  "IfTE e c1 c2 =a= d"
  "While e c =a= d"
  "Seq c1 c2 =a= d"
  "Hole i =a= d"
  "Assign x e =a= d"
  "Sample x e =a= d"
  "Skip =a= d"
  "QApply Q e =a= d"
  "QInit Q e =a= d"
  "Measure X Q e =a= d"


lemma alpha_eq_sym[sym]:
  assumes "c =a= d"
  shows "d =a= c"
  using assms apply induction
  by (auto simp: alpha_equivalent.intros)

lemma fv_alpha:
  assumes "c =a= d"
  shows "fv c = fv d"
  using assms
proof induction
  case (ae_Local y z x p1 p2)
  then have "z \<notin> fv p1" and "z \<notin> fv p2"
    using fv_vars by auto
  note [simp] = \<open>compatible x z\<close> \<open>compatible y z\<close>
  have [simp]: "valid_var_subst (Fun.swap x z id)" if "compatible x z" for x z
    unfolding valid_var_subst_def
    by (metis compatible_refl compatible_sym id_apply swap_apply(1) swap_apply(2) swap_apply(3) that)
  have [simp]: "inj_on (Fun.swap x z id) X" for x :: 'z and z X
    by (metis bij_def bij_id bij_swap_iff injD inj_onI)
  from ae_Local.IH
  have "Fun.swap x z id ` fv p1 = Fun.swap y z id ` fv p2"
    by (subst (asm) fv_full_subst_vars; simp)+
  with \<open>z \<notin> fv p1\<close> \<open>z \<notin> fv p2\<close>
  have "fv p1 - {x} = fv p2 - {y}"
    apply auto
    apply (smt \<open>\<And>z x X. inj_on (Fun.swap x z id) X\<close> fun_upd_apply inj_vimage_image_eq swap_def vimage_eq)
    apply (metis bij_def bij_id bij_swap_iff inj_vimage_image_eq swap_apply(2) swap_apply(3) vimageE vimageI)
    apply (metis \<open>\<And>z x X. inj_on (Fun.swap x z id) X\<close> fun_upd_apply inj_image_mem_iff swap_apply(3) swap_def)
    by (metis bij_def bij_id bij_swap_iff inj_vimage_image_eq swap_apply(2) swap_apply(3) vimageE vimageI)
  then show ?case
    by simp
qed auto


lemma alpha_eq_refl[simp]: \<open>c =a= c\<close>
proof (induction c rule:measure_induct_rule[of size])
  case (less c)
  show "c =a= c"
  proof (cases c)
    case (While e c')
    show ?thesis
      unfolding While
      apply (rule alpha_equivalent.intros)
      apply (rule less)
      using While by simp
  next
    case (IfTE e c1 c2)
    show ?thesis
      unfolding IfTE
      apply (rule alpha_equivalent.intros; rule less)
      using IfTE by simp_all
  next
    case (Seq c1 c2)
    show ?thesis
      unfolding Seq
      apply (rule alpha_equivalent.intros; rule less)
      using Seq by simp_all
  next
    case (Local x c)
    from finite_vars
    obtain z where "compatible x z" and "x \<noteq> z" and "z \<notin> vars c"
      apply atomize_elim
      apply (rule fresh_compatible)
      by simp
  then show ?thesis
    unfolding Local
    apply (rule_tac ae_Local, auto)
    apply (rule less)
    unfolding Local
    by auto
  qed (auto intro: alpha_equivalent.intros)
qed


lemma alpha_eq_full_subst:
  assumes valid: "valid_var_subst f" and inj: "inj f"
  assumes "c =a= d"
  shows "full_subst_vars f c =a= full_subst_vars f d"
  using assms(3)
proof (induction)
  case (ae_Local y z x p1 p2)
  have "full_subst_vars (Fun.swap (f x) (f z) id) (full_subst_vars f p1)
        = full_subst_vars (Fun.swap (f x) (f z) id \<circ> f) p1"
    using valid by (rule full_subst_vars_compose)
  also have "Fun.swap (f x) (f z) id \<circ> f = f \<circ> Fun.swap x z id"
    unfolding Fun.swap_def o_def
    using inj inj_eq by fastforce
  also have "full_subst_vars (f \<circ> Fun.swap x z id) p1 
           = full_subst_vars f (full_subst_vars (Fun.swap x z id) p1)"
    apply (rule full_subst_vars_compose[symmetric])
    by (metis ae_Local.hyps(2) compatible_refl compatible_sym id_apply swap_apply(1) swap_apply(2) swap_apply(3) valid_var_subst_def)
  also have "\<dots> =a= full_subst_vars f (full_subst_vars (Fun.swap y z id) p2)"
    by (rule ae_Local.IH)
  thm ae_Local.IH
  also have "\<dots> = full_subst_vars (f \<circ> Fun.swap y z id) p2"
    apply (rule full_subst_vars_compose)
    by (metis ae_Local.hyps(1) compatible_refl compatible_sym id_def swap_apply(1) swap_apply(2) swap_apply(3) valid_var_subst_def)
  also have "f \<circ> Fun.swap y z id = Fun.swap (f y) (f z) id \<circ> f"
    unfolding Fun.swap_def o_def
    using inj inj_eq by fastforce
  also have "full_subst_vars (Fun.swap (f y) (f z) id \<circ> f) p2
           = full_subst_vars (Fun.swap (f y) (f z) id) (full_subst_vars f p2)"
    using valid by (rule full_subst_vars_compose[symmetric])
  finally 
  have *: "full_subst_vars (Fun.swap (f x) (f z) id) (full_subst_vars f p1) =a=
    full_subst_vars (Fun.swap (f y) (f z) id) (full_subst_vars f p2)"
    by -

  show ?case
    apply simp
    apply (rule alpha_equivalent.ae_Local[where z="f z"])
    using valid ae_Local.hyps(1) ae_Local.prems compatible_sym compatible_trans valid_var_subst_def apply blast
    using valid ae_Local.hyps(2) ae_Local.prems compatible_sym compatible_trans valid_var_subst_def apply blast
    apply (simp add: ae_Local.hyps(3) inj inj_eq)
    apply (simp add: ae_Local.hyps(4) inj inj_eq)
    apply (simp add: ae_Local.hyps(5) inj inj_image_mem_iff valid vars_full_subst_vars)
    apply (simp add: ae_Local.hyps(6) inj inj_image_mem_iff valid vars_full_subst_vars)
    using * by -
qed (auto simp: ae_IfTE ae_While ae_Seq)


lemma alpha_rename_fresh:
  assumes "finite avoid"
  shows "\<exists>c'. c =a= c' \<and> localvars c' \<inter> avoid = {}"
  using \<open>finite avoid\<close>
proof (induction c arbitrary: avoid)
  case (Hole i)
  show ?case 
    apply (rule exI[of _ "Hole i"])
    by auto
next
  case (Assign x e)
  show ?case 
    apply (rule exI[of _ "Assign x e"])
    by auto
next
  case (Sample x e)
  show ?case 
    apply (rule exI[of _ "Sample x e"])
    by auto
next
  case Skip
  show ?case 
    apply (rule exI[of _ "Skip"])
    by auto
next
  case (QInit Q e)
  show ?case 
    apply (rule exI[of _ "QInit Q e"])
    by auto
next
  case (QApply Q e)
  show ?case 
    apply (rule exI[of _ "QApply Q e"])
    by auto
next
  case (Measure X Q e)
  show ?case 
    apply (rule exI[of _ "Measure X Q e"])
    by auto
next
  case (IfTE e c1 c2)
  then obtain c1' c2' where "c1 =a= c1' \<and> localvars c1' \<inter> avoid = {}"
    and "c2 =a= c2' \<and> localvars c2' \<inter> avoid = {}"
    by metis
  then show ?case 
    apply (rule_tac exI[of _ "IfTE e c1' c2'"])
    by (auto intro: alpha_equivalent.intros)
next
  case (Seq c1 c2)
  then obtain c1' c2' where "c1 =a= c1' \<and> localvars c1' \<inter> avoid = {}"
    and "c2 =a= c2' \<and> localvars c2' \<inter> avoid = {}"
    by metis
  then show ?case 
    apply (rule_tac exI[of _ "Seq c1' c2'"])
    by (auto intro: alpha_equivalent.intros)
next
  case (While e c)
  then obtain c' where "c =a= c' \<and> localvars c' \<inter> avoid = {}"
    by metis
  then show ?case 
    apply (rule_tac exI[of _ "While e c'"])
    by (auto intro: alpha_equivalent.intros)
next
  case (Local x c)
  obtain c' where cc': "c =a= c'" and c'_avoid: "localvars c' \<inter> (insert x avoid) = {}"
    apply atomize_elim apply (rule Local.IH)
    using Local.prems by simp
  obtain y where "compatible x y" and "x \<noteq> y" and "y \<notin> vars c" and "y \<notin> vars c'" 
    and "y \<notin> avoid"
    using Local.prems by (atomize_elim, rule_tac fresh_compatible, simp)
  obtain z where "compatible x z" and "z \<noteq> x" and "z \<noteq> y" and "z \<notin> vars c" and "z \<notin> localvars c'"
    and "z \<notin> avoid"
    using Local.prems by (atomize_elim, rule_tac fresh_compatible, simp)
  have "compatible y z"
    using \<open>compatible x y\<close> \<open>compatible x z\<close> compatible_sym compatible_trans by blast
  define c'' where "c'' = full_subst_vars (Fun.swap y z id o Fun.swap x z id) c'"

  have valid_swap_comp: "valid_var_subst (Fun.swap y z id \<circ> Fun.swap x z id)"
    unfolding valid_var_subst_def apply auto
    by (smt Fun_swap_id_inv \<open>compatible x y\<close> \<open>compatible x z\<close> bij_betw_imp_inj_on bij_id bij_swap_iff compatible_refl compatible_sym compatible_trans inv_f_eq swap_apply(3))

  have swap_comp: "(Fun.swap y z id \<circ> (Fun.swap y z id \<circ> Fun.swap x z id)) = Fun.swap x z id"
    apply (rule ext)
    by (simp add: comp_swap pointfree_idE)
  have cc'': "full_subst_vars (Fun.swap x z id) c =a= full_subst_vars (Fun.swap y z id) c''"
    unfolding c''_def
    apply (subst full_subst_vars_compose, fact valid_swap_comp)
    apply (subst swap_comp)
    using _ _ cc' apply (rule alpha_eq_full_subst)
    apply (metis \<open>compatible x z\<close> compatible_refl compatible_sym id_def swap_apply(1) swap_apply(2) swap_apply(3) valid_var_subst_def)
    by simp

  have "(Fun.swap y z id \<circ> Fun.swap x z id) ((Fun.swap x z id \<circ> Fun.swap y z id) z) \<notin> vars c''"
    unfolding c''_def 
    apply (subst vars_full_subst_vars[OF valid_swap_comp])
    apply (subst inj_image_mem_iff)
    apply (simp add: comp_swap)
    using \<open>x \<noteq> y\<close> \<open>y \<notin> vars c'\<close> \<open>z \<noteq> y\<close> by auto
  then have "z \<notin> vars c''"
    by (metis comp_id comp_swap id_apply swap_apply(2) swap_apply(3) swap_commute)

  have c''avoid: "localvars c'' \<inter> avoid = {}"
  proof auto
    fix v assume "v \<in> localvars c''" and "v \<in> avoid"
    then have "v \<in> (Fun.swap y z id o Fun.swap x z id) ` localvars c'"
      unfolding c''_def by simp
    then have vc': "(Fun.swap x z id o Fun.swap y z id) v \<in> localvars c'"
      apply auto
      by (metis Fun_swap_id_inv bij_id bij_inv_eq_iff bij_swap_iff)
    from \<open>v \<in> avoid\<close> \<open>z \<notin> avoid\<close> \<open>y \<notin> avoid\<close> have "v \<noteq> z" and "v \<noteq> y"
      by auto
    from vc' \<open>x\<noteq>y\<close> \<open>v\<noteq>z\<close> \<open>z \<notin> localvars c'\<close>
    have "v \<noteq> x"
      by auto
    with vc' \<open>v\<noteq>y\<close> \<open>v\<noteq>z\<close> have "v \<in> localvars c'"
      by auto
    then show False
      using c'_avoid \<open>v \<in> avoid\<close> by blast
  qed

  show ?case
    apply (rule_tac exI[of _ "Local y c''"])
    using cc'' \<open>compatible x z\<close> \<open>compatible y z\<close> \<open>z \<noteq> x\<close> \<open>z \<noteq> y\<close> \<open>z \<notin> vars c\<close> \<open>y \<notin> avoid\<close>
      \<open>z \<notin> vars c''\<close> c''avoid
    by (auto intro!: ae_Local[where z=z])
qed

lemma ae_Local_arbitrary_z:
  assumes ae: "Local x c =a= Local y d"
  assumes "compatible y z"
    and "compatible x z"
    and "z \<noteq> x"
    and "z \<noteq> y"
    and "z \<notin> vars c"
    and "z \<notin> vars d"
  shows "full_subst_vars (Fun.swap x z id) c =a=
         full_subst_vars (Fun.swap y z id) d"
proof -
  from ae 
  obtain z' where [simp]: "compatible y z'"
    and [simp]: "compatible x z'"
    and "z' \<noteq> x"
    and "z' \<noteq> y"
    and "z' \<notin> vars c"
    and "z' \<notin> vars d"
    and ae': "full_subst_vars (Fun.swap x z' id) c =a=
              full_subst_vars (Fun.swap y z' id) d"
    apply (rule alpha_eq_cases)
    by auto

  have [simp]: "valid_var_subst (Fun.swap z z' id)"
               "valid_var_subst (Fun.swap x z' id)"
               "valid_var_subst (Fun.swap y z' id)"
               "valid_var_subst (Fun.swap x z id)"
               "valid_var_subst (Fun.swap y z id)"
    apply (smt \<open>compatible y z'\<close> assms(2) compatible_refl compatible_sym compatible_trans id_apply swap_apply(1) swap_apply(2) swap_apply(3) valid_var_subst_def)
    apply (metis \<open>compatible x z'\<close> compatible_refl compatible_sym id_apply swap_apply(1) swap_apply(2) swap_apply(3) valid_var_subst_def)
    apply (metis \<open>compatible y z'\<close> compatible_refl compatible_sym id_apply swap_apply(1) swap_apply(2) swap_apply(3) valid_var_subst_def)
    apply (metis assms(3) compatible_refl compatible_sym id_apply swap_apply(1) swap_apply(2) swap_apply(3) valid_var_subst_def)
    by (metis assms(2) compatible_refl compatible_sym id_apply swap_apply(1) swap_apply(2) swap_apply(3) valid_var_subst_def)

  have "full_subst_vars (Fun.swap z z' id) (full_subst_vars (Fun.swap x z' id) c) =a=
        full_subst_vars (Fun.swap z z' id) (full_subst_vars (Fun.swap y z' id) d)"
    using _ _ ae' apply (rule alpha_eq_full_subst)
    by auto

  then have *: "full_subst_vars (Fun.swap z z' id \<circ> Fun.swap x z' id) c =a=
                full_subst_vars (Fun.swap z z' id \<circ> Fun.swap y z' id) d"
    apply (subst full_subst_vars_compose[symmetric], simp)
    apply (subst full_subst_vars_compose[symmetric], simp)
    by -

  have 1: "(Fun.swap z z' id \<circ> Fun.swap x z' id) v = Fun.swap x z id v"
    if "v \<in> vars c" for v
  proof -
    have "v \<noteq> z'"
      using \<open>z' \<notin> vars c\<close> that by blast
    have "v \<noteq> z"
      using assms(6) that by blast
    show ?thesis
      apply (cases "v=x")
      using \<open>v \<noteq> z\<close> \<open>v \<noteq> z'\<close> by auto
  qed

  have 2: "(Fun.swap z z' id \<circ> Fun.swap y z' id) v = Fun.swap y z id v"
    if "v \<in> vars d" for v
  proof -
    have "v \<noteq> z'"
      using \<open>z' \<notin> vars d\<close> that by blast
    have "v \<noteq> z"
      using assms(7) that by blast
    show ?thesis
      apply (cases "v=y")
      using \<open>v \<noteq> z\<close> \<open>v \<noteq> z'\<close> by auto
  qed

  from *
  show "full_subst_vars (Fun.swap x z id) c =a=
        full_subst_vars (Fun.swap y z id) d"
    apply (subst full_subst_vars_cong, simp)
     apply (rule 1[symmetric], simp)
    apply (subst full_subst_vars_cong, simp)
     apply (rule 2[symmetric], simp)
    by assumption
qed



lemma alpha_eq_trans[trans]:
  assumes "c =a= d" and "d =a= e"
  shows "c =a= e"
  using assms
proof (induction c arbitrary: d e rule:measure_induct_rule[of size])
  case (less c' d' e')
  show ?case
  proof (cases c')
    case (Local x c)
    note c'_def = this

    obtain d y where d'_def: "d' = Local y d" and [simp]: "compatible x y"
      using \<open>c' =a= d'\<close> unfolding c'_def apply (rule alpha_eq_cases)
      using compatible_sym compatible_trans by blast

    obtain e w where e'_def: "e' = Local w e" and [simp]: "compatible y w"
      using \<open>d' =a= e'\<close> unfolding d'_def apply (rule alpha_eq_cases)
      using compatible_sym compatible_trans by blast

    obtain z where [simp]: "compatible x z" and [simp]: "z \<noteq> x" and [simp]: "z \<noteq> y" and [simp]: "z \<noteq> w" 
      and [simp]: "z \<notin> vars c" and [simp]: "z \<notin> vars d" and [simp]: "z \<notin> vars e"
      apply atomize_elim
      apply (rule fresh_compatible)
      by simp

    have [simp]: "compatible y z"
      using \<open>compatible x y\<close> \<open>compatible x z\<close> compatible_sym compatible_trans by blast
    have [simp]: "compatible w z"
      using \<open>compatible y w\<close> \<open>compatible y z\<close> compatible_sym compatible_trans by blast

    have "full_subst_vars (Fun.swap x z id) c =a= full_subst_vars (Fun.swap y z id) d"
      apply (rule ae_Local_arbitrary_z)
      using \<open>c' =a= d'\<close> by (simp_all add: c'_def d'_def)

    moreover have "full_subst_vars (Fun.swap y z id) d =a= full_subst_vars (Fun.swap w z id) e"
      apply (rule ae_Local_arbitrary_z)
      using \<open>d' =a= e'\<close> by (simp_all add: d'_def e'_def)

    ultimately have "full_subst_vars (Fun.swap x z id) c =a= \<dots>"
      apply (rule less.IH[rotated])
      unfolding c'_def by simp

    then show ?thesis
      unfolding c'_def e'_def
      apply (rule ae_Local[rotated -1])
      by auto
  qed (use less in \<open>auto intro: alpha_equivalent.intros elim!: alpha_eq_cases\<close>)
qed



lemma subst_vars_alpha_eq:
  assumes "c =a= d"
  assumes "no_conflict \<sigma> c"
  assumes "no_conflict \<sigma> d"
  assumes "valid_var_subst \<sigma>"
  shows "subst_vars \<sigma> c =a= subst_vars \<sigma> d"
  using assms 
proof (induction c arbitrary: d \<sigma> rule:measure_induct_rule[of size])
  case (less c)
  define \<sigma>' where "\<sigma>' x = (if x \<in> fv c \<union> fv d then \<sigma> x else x)" for x
  have [simp]: "no_conflict \<sigma>' c" "no_conflict \<sigma>' d" "valid_var_subst \<sigma>'"
    using less \<sigma>'_def apply (simp add: no_conflict_cong)
    using less \<sigma>'_def apply (simp add: no_conflict_cong)
    using \<sigma>'_def less.prems(4) valid_var_subst_def by auto
  have "subst_vars \<sigma>' c =a= subst_vars \<sigma>' d"
  proof (cases c)
    case (Local x c')
    note c_def = Local
    from \<open>c =a= d\<close> obtain y d' z where d_def: "d = Local y d'" and [simp]:"compatible y z"
      and [simp]:"compatible x z" and "z \<noteq> x" and "z \<noteq> y" and "z \<notin> vars c'" and "z \<notin> vars d'"
      and "full_subst_vars (Fun.swap x z id) c' =a= full_subst_vars (Fun.swap y z id) d'"
      unfolding Local apply -
      apply (drule alpha_eq_cases)
      by auto

    have [simp]: "valid_var_subst (Fun.swap x z id)"
      by (simp add: compatible_sym swap_def valid_var_subst_def)
    have [simp]: "valid_var_subst (Fun.swap y z id)"
      by (simp add: compatible_sym swap_def valid_var_subst_def)
    have [simp]: "inj_on (Fun.swap x z id) A" for x z :: 'z and A
      by (meson UNIV_I inj_on_id inj_on_imp_inj_on_swap inj_on_subset top_greatest)

    obtain z' where [simp]: \<open>compatible y z'\<close> \<open>z' \<noteq> x\<close> \<open>z' \<noteq> y\<close>
      \<open>z' \<notin> vars c'\<close> \<open>z' \<notin> vars d'\<close>
      \<open>z' \<notin> \<sigma> ` fv c'\<close> \<open>z' \<notin> \<sigma> ` fv d'\<close>
      apply atomize_elim
      apply (rule fresh_compatible)
      by simp
    moreover have [simp]: "compatible x z'"
      using \<open>compatible x z\<close> \<open>compatible y z\<close> calculation(1) compatible_sym compatible_trans by blast
    ultimately 
    have ae': "full_subst_vars (Fun.swap x z' id) c' =a=
             full_subst_vars (Fun.swap y z' id) d'"
      using \<open>c =a= d\<close> unfolding c_def d_def
      apply (rule_tac ae_Local_arbitrary_z[where z=z'])
      by auto

    have [simp]: "valid_var_subst (Fun.swap x z' id)"
      by (metis \<open>compatible x z'\<close> compatible_refl compatible_sym id_def swap_apply(1) swap_apply(2) swap_apply(3) valid_var_subst_def)
    have [simp]: "valid_var_subst (Fun.swap y z' id)"
      by (metis \<open>compatible y z'\<close> compatible_refl compatible_sym id_apply swap_apply(1) swap_apply(2) swap_apply(3) valid_var_subst_def)
    have [simp]: "valid_var_subst (Fun.swap z z' id)"
      by (smt \<open>compatible x z'\<close> \<open>compatible x z\<close> compatible_refl compatible_sym compatible_trans id_apply swap_apply(1) swap_apply(2) swap_apply(3) valid_var_subst_def)

    have [simp]: "Fun.swap x y id z = x \<longleftrightarrow> z = y" for x y z :: 'z
      by (metis id_apply swap_apply(1) swap_apply(3) swap_commute)
    have [simp]: "Fun.swap x y id z = y \<longleftrightarrow> z = x" for x y z :: 'z
      by (metis id_apply swap_apply(1) swap_apply(2) swap_apply(3))

    from \<open>no_conflict \<sigma>' c\<close>
    have nc_\<sigma>x_c': \<open>no_conflict (\<sigma>'(x := x)) c'\<close>
      unfolding c_def by (rule ic_nc_Local)
    from \<open>no_conflict \<sigma>' d\<close>
    have nc_\<sigma>x_d': \<open>no_conflict (\<sigma>'(y := y)) d'\<close>
      unfolding d_def by (rule ic_nc_Local)

    note \<open>z \<notin> vars c'\<close> \<open>z \<notin> vars d'\<close>
    note \<open>no_conflict \<sigma>' c\<close> 
    then have "no_conflict (\<sigma>'(x:=x)) c'" and "x \<notin> \<sigma>' ` (fv c' \<inter> var_subst_dom \<sigma>')"
      unfolding c_def
      by (rule ic_nc_Local, simp)+
    note \<open>no_conflict \<sigma>' d\<close> 
    then have "no_conflict (\<sigma>'(y:=y)) d'" and "y \<notin> \<sigma>' ` (fv d' \<inter> var_subst_dom \<sigma>')"
      unfolding d_def
      by (rule ic_nc_Local, simp)+
    note \<open>no_conflict \<sigma>' c\<close>
    note \<open>full_subst_vars (Fun.swap x z id) c' =a= 
        full_subst_vars (Fun.swap y z id) d'\<close>

    have [simp]: \<open>z' \<notin> fv c'\<close>
      using \<open>z' \<notin> vars c'\<close> fv_vars by blast
    have [simp]: \<open>z' \<notin> fv d'\<close>
      using \<open>z' \<notin> vars d'\<close> fv_vars by blast

    have eq_subst1: "(Fun.swap x z' id \<circ> \<sigma>'(x := x) \<circ> inv (Fun.swap x z' id)) v = 
        (\<sigma>'(z':=z')) v" if "v \<in> fv (full_subst_vars (Fun.swap x z' id) c')" for v
      using that apply (auto simp: fv_full_subst_vars)
      apply (subgoal_tac "\<And>v. v \<in> fv c' \<Longrightarrow> v \<noteq> x \<Longrightarrow> \<sigma>' v \<noteq> x")
      apply (metis \<sigma>'_def \<open>z' \<notin> \<sigma> ` fv c'\<close> \<open>z' \<notin> fv c'\<close> id_apply image_iff swap_apply(3))
      using \<open>x \<notin> \<sigma>' ` (fv c' \<inter> var_subst_dom \<sigma>')\<close> var_subst_dom_def by fastforce

    have eq_subst2: "(Fun.swap y z' id \<circ> \<sigma>'(y := y) \<circ> inv (Fun.swap y z' id)) v = 
        (\<sigma>'(z':=z')) v" if "v \<in> fv (full_subst_vars (Fun.swap y z' id) d')" for v
      using that apply (auto simp: fv_full_subst_vars)
      apply (subgoal_tac "\<And>v. v \<in> fv d' \<Longrightarrow> v \<noteq> y \<Longrightarrow> \<sigma>' v \<noteq> y")
      apply (metis \<sigma>'_def \<open>z' \<notin> \<sigma> ` fv d'\<close> \<open>z' \<notin> fv d'\<close> id_apply image_iff swap_apply(3))
      using \<open>y \<notin> \<sigma>' ` (fv d' \<inter> var_subst_dom \<sigma>')\<close> var_subst_dom_def by fastforce

    have nc1: "no_conflict (\<sigma>'(z' := z')) (full_subst_vars (Fun.swap x z' id) c')"
      using eq_subst1 apply (rule no_conflict_cong, simp)
      apply (rule no_conflict_full_subst_vars, simp, simp)
      using \<open>no_conflict (\<sigma>'(x := x)) c'\<close> by blast
    have nc2: "no_conflict (\<sigma>'(z' := z')) (full_subst_vars (Fun.swap y z' id) d')"
      using eq_subst2 apply (rule no_conflict_cong, simp)
      apply (rule no_conflict_full_subst_vars, simp, simp)
      using \<open>no_conflict (\<sigma>'(y := y)) d'\<close> by blast

    have "full_subst_vars (Fun.swap x z' id) (subst_vars (\<sigma>'(x := x)) c') =a=
        full_subst_vars (Fun.swap y z' id) (subst_vars (\<sigma>'(y := y)) d')"
      apply (subst full_subst_vars_subst_vars_comm)
         apply auto[3]
      apply (subst full_subst_vars_subst_vars_comm)
         apply auto[3]
      apply (subst subst_vars_cong[OF _ eq_subst1])
        apply (simp_all add: valid_var_subst_comp)[2]
      apply (subst subst_vars_cong[OF _ eq_subst2])
        apply (simp_all add: valid_var_subst_comp)[2]
      apply (rule less.IH)
          apply (auto simp: c_def)[1]
      using ae' nc1 nc2 \<open>valid_var_subst \<sigma>'\<close> subst_vars_rm_valid by blast+
    then show ?thesis
      apply (simp add: c_def d_def)
      apply (rule alpha_equivalent.ae_Local[where z=z'], auto)
       apply (simp add: vars_fv_localvars fv_subst_vars' nc_\<sigma>x_c')
      using \<sigma>'_def \<open>z' \<notin> \<sigma> ` fv c'\<close> \<open>z' \<notin> vars c'\<close> vars_fv_localvars apply fastforce
      apply (simp add: vars_fv_localvars fv_subst_vars' nc_\<sigma>x_d')
      using \<sigma>'_def \<open>z' \<notin> \<sigma> ` fv d'\<close> \<open>z' \<notin> vars d'\<close> vars_fv_localvars by fastforce
  next
    case (IfTE e c1 c2)
    note c_def = this
    from \<open>c =a= d\<close> obtain d1 d2 where d_def: "d = IfTE e d1 d2" and "c1 =a= d1" and "c2 =a= d2"
      unfolding c_def apply -
      apply (drule alpha_eq_cases)
      by auto
    have "subst_vars \<sigma>' c1 =a= subst_vars \<sigma>' d1"
      apply (rule less.IH)
      unfolding c_def apply auto
      apply (simp add: \<open>c1 =a= d1\<close>)
      using \<open>no_conflict \<sigma>' c\<close> c_def ic_nc_IfTE apply blast
      using \<open>no_conflict \<sigma>' d\<close> d_def ic_nc_IfTE by blast
    moreover have "subst_vars \<sigma>' c2 =a= subst_vars \<sigma>' d2"
      apply (rule less.IH)
      unfolding c_def apply auto
      apply (simp add: \<open>c2 =a= d2\<close>)
      using \<open>no_conflict \<sigma>' c\<close> c_def ic_nc_IfTE apply blast
      using \<open>no_conflict \<sigma>' d\<close> d_def ic_nc_IfTE by blast
    ultimately show ?thesis
      unfolding c_def d_def
      by (auto simp: ae_IfTE)
  next
    case (While e c1)
    note c_def = this
    from \<open>c =a= d\<close> obtain d1 where d_def: "d = While e d1" and "c1 =a= d1"
      unfolding c_def apply -
      apply (drule alpha_eq_cases)
      by auto
    have "subst_vars \<sigma>' c1 =a= subst_vars \<sigma>' d1"
      apply (rule less.IH)
      unfolding c_def apply auto
      apply (simp add: \<open>c1 =a= d1\<close>)
      using \<open>no_conflict \<sigma>' c\<close> c_def ic_nc_While apply blast
      using \<open>no_conflict \<sigma>' d\<close> d_def ic_nc_While by blast
    then show ?thesis
      unfolding c_def d_def
      by (auto simp: ae_While)
  next
    case (Seq c1 c2)
    note c_def = this
    from \<open>c =a= d\<close> obtain d1 d2 where d_def: "d = Seq d1 d2"
      and "c1 =a= d1" and "c2 =a= d2"
      unfolding c_def apply -
      apply (drule alpha_eq_cases)
      by auto
    have "subst_vars \<sigma>' c1 =a= subst_vars \<sigma>' d1"
      apply (rule less.IH)
      unfolding c_def apply auto
      apply (simp add: \<open>c1 =a= d1\<close>)
      using \<open>no_conflict \<sigma>' c\<close> c_def ic_nc_Seq apply blast
      using \<open>no_conflict \<sigma>' d\<close> d_def ic_nc_Seq by blast
    moreover have "subst_vars \<sigma>' c2 =a= subst_vars \<sigma>' d2"
      apply (rule less.IH)
      unfolding c_def apply auto
      apply (simp add: \<open>c2 =a= d2\<close>)
      using \<open>no_conflict \<sigma>' c\<close> c_def ic_nc_Seq apply blast
      using \<open>no_conflict \<sigma>' d\<close> d_def ic_nc_Seq by blast
    ultimately show ?thesis
      unfolding c_def d_def
      by (auto simp: ae_Seq)
  qed (insert \<open>c =a= d\<close>, auto elim: alpha_eq_cases)

  then show ?case
    apply (subst subst_vars_cong[where \<tau>=\<sigma>'])
    using less.prems apply (auto simp: \<sigma>'_def)[2]
    apply (subst subst_vars_cong[where \<sigma>=\<sigma> and \<tau>=\<sigma>'])
    using less.prems apply (auto simp: \<sigma>'_def)[2]
    by -
qed


lemma alpha_Local_cong[intro]: 
  assumes "c =a= d"
  shows "Local x c =a= Local x d"
proof -
  obtain z where [simp]: "compatible x z" and [simp]: "z \<noteq> x"
    and [simp]: "z \<notin> vars c" and [simp]: "z \<notin> vars d" 
    apply atomize_elim
    apply (rule fresh_compatible)
    by simp

  from \<open>c =a= d\<close>
  have "full_subst_vars (Fun.swap x z id) c =a= full_subst_vars (Fun.swap x z id) d"
    apply (rule alpha_eq_full_subst[rotated -1])
    by auto
  then show ?thesis
    apply (rule ae_Local[rotated -1])
    by simp_all
qed

lemma alpha_foldr_Local_cong[intro]: 
  assumes "c =a= d"
  shows "foldr Local V c =a= foldr Local V d"
  using assms by (induction V, auto)


lemma alpha_eq_local_unused:
  assumes "x \<notin> fv c" and "y \<notin> fv c" and "compatible x y"
  shows "Local x c =a= Local y c"
proof -
  obtain c' where "c =a= c'" and "localvars c' \<inter> (fv c \<union> {x,y}) = {}"
    apply (atomize_elim, rule alpha_rename_fresh)
    by simp

  obtain z where [simp]: "compatible x z" and [simp]: "z \<notin> vars c'" 
    and [simp]: "z \<noteq> x" and [simp]: "z \<noteq> y"
    apply (atomize_elim, rule fresh_compatible)
    by simp

  have [simp]: "compatible y z"
    using \<open>compatible x z\<close> assms(3) compatible_sym compatible_trans by blast

  have "x \<notin> vars c'"
    using \<open>c =a= c'\<close> \<open>localvars c' \<inter> (fv c \<union> {x, y}) = {}\<close> assms(1) fv_alpha vars_fv_localvars by auto 
  with \<open>z \<notin> vars c'\<close> have 1: "full_subst_vars (Fun.swap x z id) c' = c'"
    by (smt \<open>compatible x z\<close> full_subst_vars_cong full_subst_vars_id' id_apply swap_apply(3) valid_swap)

  have "y \<notin> vars c'"
    using \<open>c =a= c'\<close> \<open>localvars c' \<inter> (fv c \<union> {x, y}) = {}\<close> assms(2) fv_alpha vars_fv_localvars by auto
  with \<open>z \<notin> vars c'\<close> have 2: "full_subst_vars (Fun.swap y z id) c' = c'"
    by (smt "1" \<open>compatible x z\<close> \<open>x \<notin> vars c'\<close> full_subst_vars_cong swap_apply(3) valid_swap)

  have "full_subst_vars (Fun.swap x z id) c' =a= full_subst_vars (Fun.swap y z id) c'"
    unfolding 1 2 by simp

  then have "Local x c' =a= Local y c'"
    apply (rule ae_Local[rotated -1])
    by simp_all

  with \<open>c =a= c'\<close> show "Local x c =a= Local y c"
    by (meson alpha_Local_cong alpha_eq_sym alpha_eq_trans)
qed

lemma rename_locals_alpha:
  fixes \<sigma> V
  defines "W \<equiv> map \<sigma> V"
  assumes valid: "valid_var_subst \<sigma>"
  assumes inj: "inj_on \<sigma> (set V)"
  assumes disj: "(fv c - set V) \<inter> set W = {}"
  assumes dom: "var_subst_dom \<sigma> \<subseteq> set V"
  assumes no: "no_conflict \<sigma> c"
  shows "foldr Local V c =a= foldr Local W (subst_vars \<sigma> c)"
  using assms(2-) unfolding W_def 
proof (induction V arbitrary: \<sigma> c)
  case Nil
  from \<open>var_subst_dom \<sigma> \<subseteq> set []\<close> have "\<sigma> = id"
    by (metis (mono_tags) empty_iff empty_set empty_subsetI eq_id_iff mem_Collect_eq subset_antisym var_subst_dom_def)
  show ?case
    by (simp add: \<open>\<sigma>=id\<close>)
next
  case (Cons x V)
  consider (main) "x \<noteq> \<sigma> x" "x \<notin> set V" | (x_\<sigma>x) "x = \<sigma> x" | (x_V) "x \<in> set V"
    by auto
  then show ?case
  proof cases
    case main
    obtain z where [simp]: "compatible x z" and [simp]: "z \<noteq> x" and [simp]: "z \<noteq> \<sigma> x"
      and [simp]: "z \<notin> vars c" and [simp]: "z \<notin> set V" and "z \<notin> \<sigma> ` vars c" 
      and [simp]: "z \<notin> \<sigma> ` set V" and [simp]: "z \<notin> vars (subst_vars \<sigma> c)"
      and [simp]: "z \<noteq> \<sigma> (\<sigma> x)"
      apply atomize_elim
      apply (rule fresh_compatible)
      by simp

    have [simp]: "inj_on (Fun.swap x z id) A" for A
      by (metis UNIV_I eq_id_iff inj_on_id2 inj_on_imp_inj_on_swap inj_on_subset top_greatest)

    define \<sigma>x where "\<sigma>x = \<sigma>(x:=x)"

    have [simp]: \<open>valid_var_subst \<sigma>\<close>
      using Cons.prems by -
    have valid_\<sigma>x[simp]: "valid_var_subst \<sigma>x"
      by (simp add: Cons.prems(1) \<sigma>x_def) 
    have [simp]: \<open>no_conflict \<sigma> c\<close>
      using Cons.prems by -
    have inj_\<sigma>x[simp]: "inj_on \<sigma>x (set V)"
      by (metis Cons.prems(2) \<sigma>x_def fun_upd_other inj_on_cong inj_on_subset main(2) set_subset_Cons)
    have \<open>\<sigma> x \<notin> \<sigma> ` set V\<close>
      using Cons.prems(2) \<open>x \<notin> set V\<close> by auto
    have [simp]: \<open>compatible (\<sigma> x) z\<close>
      using Cons.prems(1) \<open>compatible x z\<close> compatible_sym compatible_trans valid_var_subst_def by blast
    have [simp]: "vars (foldr Local V c) = vars c \<union> set V" for V c
      by (induction V, auto)
    have [simp]: "\<sigma> z = z"
      using \<open>z \<notin> set V\<close> \<open>z \<noteq> x\<close> Cons.prems unfolding var_subst_dom_def by auto

    obtain c' where "c =a= c'" and avoidc': "localvars c' \<inter> ({x,z,\<sigma> x} \<union> \<sigma> ` set V) = {}"
      apply (atomize_elim, rule alpha_rename_fresh)
      unfolding var_subst_dom_def by simp  

    have [simp]: "no_conflict \<sigma> c'"
      apply (rule localvars_dom_no_conflict)
      using avoidc' Cons.prems(4) by auto
    have [simp]: "var_subst_dom \<sigma>x \<subseteq> set V"
      by (smt Cons.prems(4) \<sigma>x_def fun_upd_apply insert_iff list.simps(15) mem_Collect_eq subset_iff var_subst_dom_def)
    have [simp]: "no_conflict \<sigma>x (full_subst_vars (Fun.swap x z id) c')"
      apply (rule localvars_dom_no_conflict)
      apply (subst fv_full_subst_vars, auto)
      by (smt Un_upper1 Un_upper2 \<open>var_subst_dom \<sigma>x \<subseteq> set V\<close> \<sigma>x_def avoidc' disjoint_iff_not_equal fun_upd_apply id_apply image_subset_iff insert_subset subset_iff swap_apply(3))
    have [simp]: "var_subst_dom (Fun.swap x z id) \<inter> localvars c' = {}"
      by (smt Un_insert_left avoidc' disjoint_iff_not_equal id_def insert_iff
          mem_Collect_eq swap_apply(3) var_subst_dom_def)
    have [simp]: "var_subst_dom (Fun.swap (\<sigma> x) z id) \<inter> localvars c' = {}"
      by (smt Un_insert_left \<open>var_subst_dom (Fun.swap x z id) \<inter> localvars c' = {}\<close> avoidc' disjoint_iff_not_equal inf_commute insert_disjoint(1) mem_Collect_eq swap_apply(3) var_subst_dom_def)
    have [simp]: "no_conflict (Fun.swap x z id) c'"
      apply (rule localvars_dom_no_conflict)
      apply auto
      by (metis IntI Un_insert_left \<open>var_subst_dom (Fun.swap x z id) \<inter> localvars c' = {}\<close> avoidc' disjoint_insert(1) empty_iff eq_id_iff fun_upd_apply swap_def)
    have [simp]: "no_conflict (Fun.swap (\<sigma> x) z id) c'"
      apply (rule localvars_dom_no_conflict)
      apply auto
      by (metis (no_types, hide_lams) IntI Un_insert_left \<open>var_subst_dom (Fun.swap (\<sigma> x) z id) \<inter> localvars c' = {}\<close> avoidc' empty_iff fun_upd_apply id_apply insert_iff swap_def)


    have disj': "(fv (full_subst_vars (Fun.swap x z id) c') - set V) \<inter> set (map \<sigma>x V) = {}"
    proof (rule equals0I)
      fix v assume "v \<in> (fv (full_subst_vars (Fun.swap x z id) c') - set V) \<inter> set (map \<sigma>x V)"

      then have vc: "v \<in> Fun.swap x z id ` fv c" 
        and vV: "v \<notin> set V" and v\<sigma>: "v \<in> \<sigma>x ` set V"
        using \<open>c =a= c'\<close> by (auto simp: fv_full_subst_vars fv_alpha)

      have "z \<notin> fv c"
        using \<open>z \<notin> vars c\<close> fv_vars by blast
      then have "Fun.swap x z id z \<notin> Fun.swap x z id ` fv c"
        using \<open>\<And>A. inj_on (Fun.swap x z id) A\<close> by blast
      then have "x \<notin> Fun.swap x z id ` fv c"
        by simp
      with vc have "v \<noteq> x"
        by metis
  
      from v\<sigma> have "v \<noteq> z"
        unfolding \<sigma>x_def apply auto
        using \<open>z \<notin> \<sigma> ` set V\<close> by blast

      from vc have "Fun.swap x z id v \<in> fv c"
        by (metis (no_types, lifting) \<open>v \<noteq> x\<close> \<open>v \<noteq> z\<close> bij_def bij_id bij_swap_iff eq_id_iff inj_vimage_image_eq swap_apply(3) vimageI2)
      with \<open>v \<noteq> z\<close> \<open>v \<noteq> x\<close>
      have "v \<in> fv c"
        by simp

      from Cons.prems
      have "(fv c - set (x # V)) \<inter> set (map \<sigma> (x # V)) = {}"
        by -
      moreover have "v \<in> (fv c - set (x # V)) \<inter> set (map \<sigma> (x # V))"
        using \<open>v \<in> fv c\<close> \<open>v \<noteq> x\<close> \<open>v \<notin> set V\<close> apply auto
        using \<sigma>x_def v\<sigma> by auto

      ultimately
      show False
        by simp
    qed
    have [simp]: "z \<notin> fv c'"
      apply (subst fv_alpha[where d=c])
       apply (simp add: \<open>c =a= c'\<close> alpha_eq_sym)
      using \<open>z \<notin> vars c\<close> fv_vars by blast

    have *: "(\<sigma>x \<circ> Fun.swap x z id) v =
           (Fun.swap (\<sigma> x) z id \<circ> \<sigma> \<circ> inv (Fun.swap (\<sigma> x) z id) \<circ> Fun.swap (\<sigma> x) z id) v"
      if "v \<in> fv c'" for v
    proof -
      have [simp]: "v \<noteq> z"
        using that \<open>z \<notin> fv c'\<close> by blast
      have [simp]: "\<sigma> v \<noteq> z"
        using \<open>c =a= c'\<close> \<open>z \<notin> \<sigma> ` vars c\<close> fv_alpha fv_vars that by blast
      have [simp]: "\<sigma> x \<noteq> z"
        using \<open>z \<noteq> \<sigma> x\<close> by blast
      consider (vx) "v = x" | (v\<sigma>x) "v = \<sigma> x" "v \<noteq> x" "\<sigma> (\<sigma> x) \<noteq> \<sigma> x"
        | (\<sigma>\<sigma>x) "\<sigma> (\<sigma> x) = \<sigma> x" "\<sigma> x \<noteq> x" "v = \<sigma> x" "v \<noteq> x"
        | (tmp) "v \<noteq> x" "v \<noteq> \<sigma> x"
        by auto
      then show ?thesis
      proof cases
        case vx
        then show ?thesis
          using \<open>x \<noteq> \<sigma> x\<close> \<open>z \<noteq> x\<close>[symmetric] \<sigma>x_def by simp
      next 
        case v\<sigma>x
        then show ?thesis
          using \<open>z \<noteq> \<sigma> (\<sigma> x)\<close>[symmetric] \<open>z \<noteq> \<sigma> x\<close>[symmetric] \<sigma>x_def by simp
      next
        case tmp
        then have [simp]: "\<sigma> v \<noteq> \<sigma> x"
          by (smt Cons.prems(2) Cons.prems(4) Int_Collect in_mono inf_top.left_neutral inj_onD iso_tuple_UNIV_I list.set_intros(1) var_subst_dom_def)
        from tmp show ?thesis
          using \<sigma>x_def by simp
      next
        case \<sigma>\<sigma>x

        from that
        have vc: "v \<in> fv c"
          using \<open>c =a= c'\<close> fv_alpha by blast
        from \<sigma>\<sigma>x show ?thesis
          unfolding \<sigma>x_def apply auto
          using Cons.prems vc apply auto
          by (metis \<open>\<sigma> x \<notin> \<sigma> ` set V\<close> imageI)
      qed
    qed

    have swap_subst: 
      "subst_vars \<sigma>x (full_subst_vars (Fun.swap x z id) c')
     = full_subst_vars (Fun.swap (\<sigma> x) z id) (subst_vars \<sigma> c')"
      apply (subst full_subst_vars_subst_vars_comm) apply simp_all[3]
      apply (subst full_subst_vars_subst_vars_eq) apply simp
      apply (subst full_subst_vars_subst_vars_eq) apply simp
      apply (subst subst_vars_compose) apply simp_all[3]
      apply (subst subst_vars_compose) apply (simp_all add: valid_var_subst_comp)[3]
      apply (rule subst_vars_cong) apply (simp add: valid_var_subst_comp)
      using * by -

    have "full_subst_vars (Fun.swap x z id) (foldr Local V c)
     = foldr Local V (full_subst_vars (Fun.swap x z id) c)"
      using \<open>x \<notin> set V\<close> \<open>z \<notin> set V\<close>
      by (induction V, auto)
    also have "\<dots> =a= foldr Local V (full_subst_vars (Fun.swap x z id) c')"
      apply (rule alpha_foldr_Local_cong)
      apply (rule alpha_eq_full_subst)
      using \<open>c =a= c'\<close> by auto
    also have "\<dots> =a= foldr Local (map \<sigma>x V) (subst_vars \<sigma>x (full_subst_vars (Fun.swap x z id) c'))"
      apply (rule Cons.IH)
      using disj' by auto
    also have "\<dots> =a= foldr Local (map \<sigma>x V) (full_subst_vars (Fun.swap (\<sigma> x) z id) (subst_vars \<sigma> c'))"
      apply (rule alpha_foldr_Local_cong)
      using swap_subst by simp
    also have "\<dots> =a= full_subst_vars (Fun.swap (\<sigma> x) z id) (foldr Local (map \<sigma>x V) (subst_vars \<sigma> c'))"
      using \<open>\<sigma> x \<notin> \<sigma> ` set V\<close> \<open>z \<notin> \<sigma> ` set V\<close>
      apply (induction V)
      by (auto simp: \<sigma>x_def)
    also have "\<dots> = full_subst_vars (Fun.swap (\<sigma> x) z id) (foldr Local (map \<sigma> V) (subst_vars \<sigma> c'))"
      by (simp add: \<open>x \<notin> set V\<close> \<sigma>x_def)
    also have "\<dots> =a= full_subst_vars (Fun.swap (\<sigma> x) z id) (foldr Local (map \<sigma> V) (subst_vars \<sigma> c))"
      apply (rule alpha_eq_full_subst, auto)
      apply (rule alpha_foldr_Local_cong)
      using \<open>c =a= c'\<close>[symmetric] by (rule subst_vars_alpha_eq, auto)

    finally show ?thesis
      unfolding Cons
       apply simp
       apply (rule ae_Local[where z=z])
      by (simp_all add: id_def)
  next
    case x_\<sigma>x
    show ?thesis
      apply (simp add: x_\<sigma>x[symmetric])
      apply (rule alpha_Local_cong)
      apply (rule Cons.IH)
      using Cons.prems x_\<sigma>x apply auto
      by (metis (mono_tags) x_\<sigma>x insert_iff mem_Collect_eq subsetD var_subst_dom_def)
  next
    case x_V

    obtain z where [simp]: "compatible x z" and [simp]: "z \<notin> fv c"
      and [simp]: "z \<notin> fv (subst_vars \<sigma> c)"
      apply atomize_elim
      apply (rule fresh_compatible)
      by simp
    then have [simp]: "compatible z (\<sigma> x)"
      using Cons.prems(1) compatible_sym compatible_trans valid_var_subst_def by blast

    have *: "foldr Local V c =a= foldr Local (map \<sigma> V) (subst_vars \<sigma> c)"
      apply (rule Cons.IH)
      using Cons.prems using x_V by auto

    have "foldr Local (x # V) c = Local x (foldr Local V c)"
      by simp
    also have "\<dots> =a= Local z (foldr Local V c)"
      apply (rule alpha_eq_local_unused)
      using x_V by simp_all
    also have "\<dots> =a= Local z (foldr Local (map \<sigma> V) (subst_vars \<sigma> c))"
      using * by (rule alpha_Local_cong)
    also have "\<dots> =a= Local (\<sigma> x) (foldr Local (map \<sigma> V) (subst_vars \<sigma> c))"
      apply (rule alpha_eq_local_unused)
      using x_V by simp_all
    also have "\<dots> =a= foldr Local (map \<sigma> (x # V)) (subst_vars \<sigma> c)"
      by simp
    finally show ?thesis
      by -
  qed
qed

end


==> anc/Assumptions.thy <==
theory Assumptions
  imports Basic_Definitions
begin

axiomatization where
  compatible_trans[trans]: "compatible x y \<Longrightarrow> compatible y z \<Longrightarrow> compatible x z"
and compatible_sym[sym]: "compatible x y \<Longrightarrow> compatible y x"
and compatible_inexhaust: "infinite {x'. compatible x x'}"

axiomatization where 
  compatible_is_classical: "compatible x y \<Longrightarrow> is_classical x \<longleftrightarrow> is_classical y"


axiomatization where
  seq0: "program p1 \<Longrightarrow> program p2 \<Longrightarrow> qrhl A p1 p2 B \<Longrightarrow> qrhl B p1' p2' C \<Longrightarrow> qrhl A (p1; p1') (p2; p2') C"


axiomatization where
  conseq_post0: "program p1 \<Longrightarrow> program p2 \<Longrightarrow> qrhl A p1 p2 B \<Longrightarrow> B \<le> C \<Longrightarrow> qrhl A p1 p2 C"


axiomatization where
  weaken_Eq: "V \<subseteq> W \<Longrightarrow> (\<And>x. x \<in> W - V \<Longrightarrow> is_classical x) \<Longrightarrow> Eq V \<ge> Eq W"

axiomatization where
  denot_eq_seq_assoc0: "program c \<Longrightarrow> program d \<Longrightarrow> program e \<Longrightarrow> denot_eq ((c; d); e) (c; (d; e))"

axiomatization where
  denot_eq_while_cong0: "program c \<Longrightarrow> program d \<Longrightarrow>denot_eq c d \<Longrightarrow> denot_eq (While e c) (While e d)"

axiomatization where
  denot_eq_seq_cong10: "program c \<Longrightarrow> program d \<Longrightarrow> program e \<Longrightarrow> denot_eq c d \<Longrightarrow> denot_eq (c; e) (d; e)"

axiomatization where
  denot_eq_seq_cong20: "program c \<Longrightarrow> program d \<Longrightarrow> program e \<Longrightarrow> denot_eq c d \<Longrightarrow> denot_eq (e; c) (e; d)"

axiomatization where
  denot_eq_ifte_cong10: "program c \<Longrightarrow> program d \<Longrightarrow> program e \<Longrightarrow> denot_eq c d \<Longrightarrow> denot_eq (IfTE f c e) (IfTE f d e)"

axiomatization where
  denot_eq_ifte_cong20: "program c \<Longrightarrow> program d \<Longrightarrow> program e \<Longrightarrow> denot_eq c d \<Longrightarrow> denot_eq (IfTE f e c) (IfTE f e d)"

axiomatization where
  denot_eq_qrhl_left0: "program p1 \<Longrightarrow> program p1' \<Longrightarrow> program p2 \<Longrightarrow> denot_eq p1 p1' \<Longrightarrow> qrhl A p1 p2 B \<longleftrightarrow> qrhl A p1' p2 B"

axiomatization where
  denot_eq_qrhl_right0: "program p1 \<Longrightarrow> program p2 \<Longrightarrow> program p2' \<Longrightarrow> denot_eq p2 p2' \<Longrightarrow> qrhl A p1 p2 B \<longleftrightarrow> qrhl A p1 p2' B"

axiomatization where
  denot_eq_init0: "program p \<Longrightarrow> CVar ` set X \<subseteq> overwr p \<Longrightarrow> denot_eq (Assign X some_constant; p) p"

axiomatization where
  denot_eq_qinit0: "program p \<Longrightarrow> distinct Q \<Longrightarrow> QVar ` set Q \<subseteq> overwr p \<Longrightarrow> denot_eq (QInit Q some_constant; p) p"

axiomatization where
  assign_Eq0: "qrhl top (Assign X some_constant) (Assign X some_constant) (Eq (CVar ` set X))"

axiomatization where
  qinit_Eq0: "distinct Q \<Longrightarrow> qrhl top (QInit Q some_constant) (QInit Q some_constant) (Eq (QVar ` set Q))"

axiomatization where
  Eq_split: "is_classical' X \<Longrightarrow> Eq (X \<union> Y) = Eq X \<sqinter> Eq Y"

axiomatization where
  Eq_split_leq: "V \<inter> W = {} \<Longrightarrow> Eq V \<sqinter> Eq W \<le> Eq (V \<union> W)"

axiomatization where
  frame_rule0: "program c \<Longrightarrow> program d \<Longrightarrow> (idx True ` written c) \<inter> fvp R = {}
     \<Longrightarrow> (idx False ` written d) \<inter> fvp R = {} \<Longrightarrow> qrhl A c d B
     \<Longrightarrow> qrhl (A \<sqinter> R) c d (B \<sqinter> R)"

axiomatization where
  fvp_Eq[simp]: "fvp (Eq V) = idx12 V"

axiomatization where
  fvp_inter: "fvp (A \<sqinter> B) \<subseteq> fvp A \<union> fvp B"

axiomatization where
  varchange0: "program c \<Longrightarrow> program d \<Longrightarrow> is_quantum' Q \<Longrightarrow> is_quantum' Q' \<Longrightarrow> q \<in> Q
     \<Longrightarrow> infinite_var q \<Longrightarrow> (fvp A \<union> fvp B) \<inter> (idx12 Q \<inter> idx12 Q') = {} 
     \<Longrightarrow> (fv c \<union> fv d) \<inter> (Q \<union> Q') = {} \<Longrightarrow> qrhl (A \<sqinter> Eq (Vl \<union> Q)) c d (B \<sqinter> Eq (Vr \<union> Q))
     \<Longrightarrow> qrhl (A \<sqinter> Eq (Vl \<union> Q')) c d (B \<sqinter> Eq (Vr \<union> Q'))"

axiomatization where
  drop_Eq0: "program c \<Longrightarrow> program d \<Longrightarrow> is_classical' X \<Longrightarrow> fvp A \<inter> idx12 X = {}
      \<Longrightarrow> fv c \<inter> X = {} \<Longrightarrow> fv d \<inter> X = {} \<Longrightarrow> qrhl (A \<sqinter> Eq X) c d B \<Longrightarrow> qrhl A c d B"

axiomatization where
  equal_rule0: "program p \<Longrightarrow> fv p \<subseteq> V \<Longrightarrow> qrhl (Eq V) p p (Eq V)"

axiomatization where
    \<comment> \<open>Weakened w.r.t. original\<close>
  joint_while_rule0: "program c \<Longrightarrow> program d \<Longrightarrow> A \<le> Eq (CVar ` fve e) \<Longrightarrow> qrhl A c d A \<Longrightarrow> qrhl A (While e c) (While e d) A"

axiomatization where
    \<comment> \<open>Weakened w.r.t. original\<close>
  joint_if_rule0: "program c1 \<Longrightarrow> program d1 \<Longrightarrow> program c2 \<Longrightarrow> program d2 \<Longrightarrow> A \<le> Eq (CVar ` fve e) \<Longrightarrow> qrhl A c1 c2 B \<Longrightarrow> qrhl A d1 d2 B \<Longrightarrow> qrhl A (IfTE e c1 d1) (IfTE e c2 d2) A"

(* Rule JointRemoveLocal0 *)
axiomatization where
  joint_local0_rule0: "program c \<Longrightarrow> program d 
    \<Longrightarrow> idx True v \<notin> fvp A \<Longrightarrow> idx False v \<notin> fvp A \<Longrightarrow> v \<notin> S \<Longrightarrow> v \<notin> R 
    \<Longrightarrow> qrhl (A \<sqinter> Eq (insert v S)) c d (A \<sqinter> Eq (insert v R))
    \<Longrightarrow> qrhl (A \<sqinter> Eq S) (Local v c) (Local v d) (A \<sqinter> Eq R)"

axiomatization where
  rename_qrhl10: "program c \<Longrightarrow> program d \<Longrightarrow> QVar q \<notin> fv c 
    \<Longrightarrow> QVar r \<notin> fv c \<Longrightarrow> qrhl A c d B 
    \<Longrightarrow> qrhl (rename_predicate A (idxq True q) (idxq True r)) c d 
             (rename_predicate B (idxq True q) (idxq True r))"

axiomatization where
  rename_qrhl20: "program c \<Longrightarrow> program d \<Longrightarrow> QVar q \<notin> fv d
     \<Longrightarrow> QVar r \<notin> fv d \<Longrightarrow> qrhl A c d B 
     \<Longrightarrow> qrhl (rename_predicate A (idxq False q) (idxq False r)) c d 
              (rename_predicate B (idxq False q) (idxq False r))"

axiomatization where
  joint_init_eq00: "QVar ` set Q \<subseteq> V \<Longrightarrow> is_quantum' V \<Longrightarrow> qrhl (Eq V) 
        (QInit Q some_constant) (QInit Q some_constant)
        (Eq (V - QVar ` set Q))"

axiomatization where
  seq_c_skip0[simp]: "program c \<Longrightarrow> denot_eq (c; Skip) c"

axiomatization where
  seq_skip_c0[simp]: "program c \<Longrightarrow> denot_eq (Skip; c) c"

axiomatization where
  local_idem0[simp]: "program C \<Longrightarrow> denot_eq (Local x (Local x C)) (Local x C)"

(* lemma:local.swap *)
axiomatization where
  local_swap0: "program C \<Longrightarrow> denot_eq (Local x (Local y C)) (Local y (Local x C))"

(* lemma:merge.local *)
axiomatization where
  local_seq_merge0: "program c1 \<Longrightarrow> program c2 \<Longrightarrow> denot_eq (Local x c1; Local x c2) (Local x (c1; init x; c2))"

(* lemma:swap *)
axiomatization where
  swap0: "program c \<Longrightarrow> program d \<Longrightarrow> fv c \<inter> fv d = {} \<Longrightarrow> denot_eq (c;d) (d;c)"

(* lemma:unused *)
axiomatization where
  local_unused0: "program C \<Longrightarrow> x \<notin> fv C \<Longrightarrow> denot_eq (Local x C) C"

(* lemma:add.init.end *)
axiomatization where
  local_init_end0: "program c \<Longrightarrow> denot_eq (Local x (c; init x)) (Local x c)"

(* lemma:add.init.begin *)
axiomatization where
  local_init_beginning0: "program c \<Longrightarrow> denot_eq (Local x c) (Local x (init x; c))"

axiomatization where subst_vars_e_compose[simp]:
  "valid_var_subst \<tau> \<Longrightarrow> subst_vars_e \<sigma> (subst_vars_e \<tau> e) = subst_vars_e (\<sigma> o \<tau>) e"

axiomatization where subst_vars_e_cong:
  "valid_var_subst \<sigma> \<Longrightarrow> (\<And>x. x\<in>CVar ` fve e \<Longrightarrow> \<sigma> x = \<tau> x)
      \<Longrightarrow> subst_vars_e \<sigma> e = subst_vars_e \<tau> e"

(* TODO prove in paper *)
axiomatization where 
  full_subst_vars_denot_eq: "program c \<Longrightarrow> program d \<Longrightarrow> bij \<sigma> 
    \<Longrightarrow> valid_var_subst \<sigma> \<Longrightarrow> denot_eq (full_subst_vars \<sigma> c) (full_subst_vars \<sigma> d)"

(* lemma:full_subst_vars *)
(* TODO: should be provable from full_subst_vars_denot_eq *)
axiomatization where
  full_subst_vars_id0: "program c \<Longrightarrow> bij \<sigma> \<Longrightarrow> valid_var_subst \<sigma> \<Longrightarrow> var_subst_dom \<sigma> \<inter> fv c = {}
        \<Longrightarrow> denot_eq (full_subst_vars \<sigma> c) c"

axiomatization where subst_vars_e_id[simp]: "subst_vars_e (\<lambda>x. x) e = e"

axiomatization where fve_subst_vars_e[simp]:
  "valid_var_subst \<sigma> \<Longrightarrow> CVar ` fve (subst_vars_e \<sigma> e) = \<sigma> ` CVar ` fve e"

axiomatization where qrhl_subst_left0:
  "bij \<tau> \<Longrightarrow> valid_var_subst \<tau> \<Longrightarrow> program c \<Longrightarrow> program d \<Longrightarrow> qrhl A c d B \<Longrightarrow>
   qrhl (substp_bij (idx_var_subst True \<tau>) A) (full_subst_vars \<tau> c) d (substp_bij (idx_var_subst True \<tau>) B)"

axiomatization where qrhl_subst_right0:
  "bij \<tau> \<Longrightarrow> valid_var_subst \<tau> \<Longrightarrow> program c \<Longrightarrow> program d \<Longrightarrow> qrhl A c d B \<Longrightarrow>
   qrhl (substp_bij (idx_var_subst False \<tau>) A) c (full_subst_vars \<tau> d) (substp_bij (idx_var_subst False \<tau>) B)"

axiomatization where compatible_idx:
  "compatible v (idx side v)"

end


==> anc/Basic_Definitions.thy <==
theory Basic_Definitions
  imports Main
begin


section "Variables"

typedecl qvar
axiomatization where infinite_qvar: "infinite (UNIV::qvar set)"

(* True = left, False = right *)
axiomatization idxq :: "bool \<Rightarrow> qvar \<Rightarrow> qvar" where
  idxq_inj[simp]: "idxq b q = idxq b' q' \<longleftrightarrow> b=b' \<and> q=q'"
typedecl cvar
axiomatization idxc :: "bool \<Rightarrow> cvar \<Rightarrow> cvar" where
  idxc_inj[simp]: "idxc b x = idxc b' x' \<longleftrightarrow> b=b' \<and> x=x'"

datatype var = QVar qvar | CVar cvar

fun idx :: "bool \<Rightarrow> var \<Rightarrow> var" where
  "idx b (QVar q) = QVar (idxq b q)"
| "idx b (CVar q) = CVar (idxc b q)"

definition "idx12 V = idx True ` V \<union> idx False ` V"
definition "deidx12 V = {x. idx True x \<in> V \<or> idx False x \<in> V}"
definition "deidx side V = {x. idx side x \<in> V}"
abbreviation "deidx1 \<equiv> deidx True"
abbreviation "deidx2 \<equiv> deidx False"

inductive is_classical where
  is_classical_CVar[simp]: "is_classical (CVar _)"
abbreviation "is_quantum x == \<not> is_classical x"

definition "is_classical' X \<longleftrightarrow> (\<forall>x\<in>X. is_classical x)"
definition "is_quantum' X \<longleftrightarrow> (\<forall>x\<in>X. is_quantum x)"

definition "classical' vs = {c\<in>vs. is_classical c}"
definition "quantum' vs = {q\<in>vs. is_quantum q}"

axiomatization infinite_var :: "var \<Rightarrow> bool"

axiomatization compatible :: "var \<Rightarrow> var \<Rightarrow> bool"
\<comment> \<open>\<^term>\<open>compatible x y\<close> means that \<^term>\<open>x\<close> and \<^term>\<open>y\<close> have the same type
    and are both classical or both quantum\<close>

section "Expressions"

typedecl expression

axiomatization fve :: "expression \<Rightarrow> cvar set" where
  finite_fve[simp]: "finite (fve e)"
and ex_constant: "\<exists>e. fve e = {}"

definition "some_constant = (SOME e. fve e = {})"

section "Contexts"

datatype "context" = 
  Hole nat | Assign "cvar list" expression | Sample "cvar list" expression | Skip
| QInit "qvar list" expression | QApply "qvar list" expression
| Measure "cvar list" "qvar list" expression
| IfTE expression "context" "context" | While expression "context"
| Local var "context" 
| Seq "context" "context" (infixl ";" 60)

inductive program :: "context \<Rightarrow> bool" where
  "program (Assign cv e)"
| "program (Sample cv e)"
| "program Skip"
| "program (QInit qv e)"
| "program (QApply qv e)"
| "program (Measure cv qv e)"
| "program p1 \<Longrightarrow> program p2 \<Longrightarrow> program (IfTE e p1 p2)"
| "program p \<Longrightarrow> program (While e p)"
| "program p ==> program (Local v p)"
| "program p1 \<Longrightarrow> program p2 \<Longrightarrow> program (Seq p1 p2)"


fun holes :: "context \<Rightarrow> nat set" where
  "holes (Hole i) = {i}"
| "holes (C1; C2) = holes C1 \<union> holes C2"
| "holes (IfTE e C1 C2) = holes C1 \<union> holes C2"
| "holes (While e C) = holes C"
| "holes (Local x C) = holes C"
| "holes _ = {}"

fun substitute :: "context \<Rightarrow> (nat \<Rightarrow> context) \<Rightarrow> context" where
  "substitute Skip _ = Skip"
| "substitute (Hole i) s = s i"
| "substitute (Seq C1 C2) s = Seq (substitute C1 s) (substitute C2 s)"
| "substitute (IfTE e C1 C2) s = IfTE e (substitute C1 s) (substitute C2 s)"
| "substitute (While e C) s = While e (substitute C s)"
| "substitute (Local V C) s = Local V (substitute C s)"
| "substitute p s = p"

fun block :: "context list \<Rightarrow> context" where
  "block [] = Skip"
| "block (c#cs) = Seq c (block cs)"

fun init :: "var \<Rightarrow> context" where
  "init (QVar q) = QInit [q] some_constant"
| "init (CVar c) = Assign [c] some_constant"

text \<open>A form inits of \<^term>\<open>init\<close> that initializes several variables is
defined in theory Helping_Lemmas\<close>


section "Variable sets"

fun fv :: "context \<Rightarrow> var set" where
  "fv (Hole i) = {}"
| "fv (Assign X e) = CVar ` (set X \<union> fve e)"
| "fv (Sample X e) = CVar ` (set X \<union> fve e)"
| "fv (Local x C) = fv C - {x}"
| "fv (QInit Q e) = QVar ` set Q \<union> CVar ` fve e"
| "fv (QApply Q e) = QVar ` set Q \<union> CVar ` fve e"
| "fv (Measure X Q e) = QVar ` set Q \<union> CVar ` (set X \<union> fve e)"
| "fv (Seq C1 C2) = fv C1 \<union> fv C2"
| "fv (IfTE e C1 C2) = CVar ` fve e \<union> fv C1 \<union> fv C2"
| "fv (While e C) = CVar ` fve e \<union> fv C"
| "fv Skip = {}"
for i :: nat and X :: "cvar list"

fun vars :: "context \<Rightarrow> var set" where
  "vars (Hole i) = {}"
| "vars (Assign X e) = CVar ` (set X \<union> fve e)"
| "vars (Sample X e) = CVar ` (set X \<union> fve e)"
| "vars (Local x C) = insert x (vars C)"
| "vars (QInit Q e) = QVar ` set Q \<union> CVar ` fve e"
| "vars (QApply Q e) = QVar ` set Q \<union> CVar ` fve e"
| "vars (Measure X Q e) = QVar ` set Q \<union> CVar ` (set X \<union> fve e)"
| "vars (Seq C1 C2) = vars C1 \<union> vars C2"
| "vars (IfTE e C1 C2) = CVar ` fve e \<union> vars C1 \<union> vars C2"
| "vars (While e C) = CVar ` fve e \<union> vars C"
| "vars Skip = {}"
for i :: nat and X :: "cvar list"

function inner :: "context \<Rightarrow> var set" where
  "inner (Hole i) = {}"
| "inner (Assign _ _) = {}"
| "inner (Sample _ _) = {}"
| "inner (QInit _ _) = {}"
| "inner (QApply _ _) = {}"
| "inner (Measure _ _ _) = {}"
| "inner (IfTE _ p1 p2) = inner p1 \<union> inner p2"
| "inner (While _ p) = inner p"
| "inner Skip = {}"
| "inner (Seq p1 p2) = inner p1 \<union> inner p2"
| "program p \<Longrightarrow> inner (Local v p) = {}"
| "\<not> program p \<Longrightarrow> inner (Local v p) = insert v (inner p)"
                      apply auto
  apply atomize_elim
  apply (case_tac x)
  by auto

termination by lexicographic_order

fun covered :: "context \<Rightarrow> var set" where
  "covered (Seq C1 C2) = covered C1 \<inter> covered C2"
| "covered (IfTE e C1 C2) = covered C1 \<inter> covered C2"
| "covered (While e C) = covered C"
| "covered (Local v C) = insert v (covered C)"
| "covered (Hole i) = {}"
| "covered C = UNIV"

fun overwr :: "context \<Rightarrow> var set" where
  "overwr (Hole i) = {}"
| "overwr (Assign X e) = CVar ` (set X - fve e)"
| "overwr (Sample X e) = CVar ` (set X - fve e)"
| "overwr (QInit Q e) = QVar ` set Q"
| "overwr (QApply Q e) = {}"
| "overwr (Measure X Q e) = CVar ` (set X - fve e)"
| "overwr (IfTE e C1 C2) = (overwr C1 \<inter> overwr C2) - CVar ` fve e"
| "overwr (While e C) = {}"
| "overwr (Local v C) = overwr C - {v}"
| "overwr (Seq C1 C2) = overwr C1 \<union> ((overwr C2 - fv C1) \<inter> covered C1)"
| "overwr Skip = {}"


fun written :: "context \<Rightarrow> var set" where
  "written (Hole i) = {}"
| "written (Assign X e) = CVar ` set X"
| "written (Sample X e) = CVar ` set X"
| "written (Local v C) = written C - {v}"
| "written (QInit Q e) = QVar ` set Q"
| "written (QApply Q e) = QVar ` set Q"
| "written (Measure X Q e) = QVar ` set Q \<union> CVar ` set X"
| "written (IfTE e C1 C2) = written C1 \<union> written C2"
| "written (While e C) = written C"
| "written Skip = {}"
| "written (Seq C1 C2) = written C1 \<union> written C2"


fun localvars :: "context \<Rightarrow> var set" where
  "localvars (Hole i) = {}"
| "localvars (Assign _ _) = {}"
| "localvars (Sample _ _) = {}"
| "localvars (QInit _ _) = {}"
| "localvars (QApply _ _) = {}"
| "localvars (Measure _ _ _) = {}"
| "localvars (IfTE _ p1 p2) = localvars p1 \<union> localvars p2"
| "localvars (While _ p) = localvars p"
| "localvars Skip = {}"
| "localvars (Seq p1 p2) = localvars p1 \<union> localvars p2"
| "localvars (Local v p) = insert v (localvars p)"

section \<open>Variable Substitutions\<close>

axiomatization subst_vars_e :: "(var\<Rightarrow>var) \<Rightarrow> expression \<Rightarrow> expression"

definition "valid_var_subst \<sigma> \<longleftrightarrow> (\<forall>x. compatible x (\<sigma> x))"

definition subst_vars_c :: "(var\<Rightarrow>var) \<Rightarrow> cvar \<Rightarrow> cvar" where
  "subst_vars_c \<sigma> c = (case \<sigma> (CVar c) of CVar c' \<Rightarrow> c')"
definition subst_vars_q :: "(var\<Rightarrow>var) \<Rightarrow> qvar \<Rightarrow> qvar" where
  "subst_vars_q \<sigma> q = (case \<sigma> (QVar q) of QVar q' \<Rightarrow> q')"

definition "var_subst_dom \<sigma> = {x. \<sigma> x \<noteq> x}"

definition "idx_var_subst side \<sigma> v
  = (if v \<in> range (idx side) then idx side (\<sigma> (inv (idx side) v)) else v)"

fun subst_vars :: "(var\<Rightarrow>var) \<Rightarrow> context \<Rightarrow> context" where
  "subst_vars _ (Hole i) = Hole i"
| "subst_vars _ Skip = Skip"
| "subst_vars \<sigma> (Assign X e) = Assign (map (subst_vars_c \<sigma>) X) (subst_vars_e \<sigma> e)"
| "subst_vars \<sigma> (Sample X e) = Sample (map (subst_vars_c \<sigma>) X) (subst_vars_e \<sigma> e)"
| "subst_vars \<sigma> (QInit Q e) = QInit (map (subst_vars_q \<sigma>) Q) (subst_vars_e \<sigma> e)"
| "subst_vars \<sigma> (QApply Q e) = QApply (map (subst_vars_q \<sigma>) Q) (subst_vars_e \<sigma> e)"
| "subst_vars \<sigma> (Measure X Q e) = Measure (map (subst_vars_c \<sigma>) X) (map (subst_vars_q \<sigma>) Q) (subst_vars_e \<sigma> e)"
| "subst_vars \<sigma> (C1; C2) = subst_vars \<sigma> C1; subst_vars \<sigma> C2"
| "subst_vars \<sigma> (IfTE e C1 C2) = IfTE (subst_vars_e \<sigma> e) (subst_vars \<sigma> C1) (subst_vars \<sigma> C2)"
| "subst_vars \<sigma> (While e C) = While (subst_vars_e \<sigma> e) (subst_vars \<sigma> C)"
| "subst_vars \<sigma> (Local x C) = Local x (subst_vars (\<sigma>(x:=x)) C)"

fun full_subst_vars :: "(var\<Rightarrow>var) \<Rightarrow> context \<Rightarrow> context" where
  "full_subst_vars \<sigma> (Hole i) = Hole i"
| "full_subst_vars \<sigma> Skip = Skip"
| "full_subst_vars \<sigma> (Assign X e) = Assign (map (subst_vars_c \<sigma>) X) (subst_vars_e \<sigma> e)"
| "full_subst_vars \<sigma> (Sample X e) = Sample (map (subst_vars_c \<sigma>) X) (subst_vars_e \<sigma> e)"
| "full_subst_vars \<sigma> (QInit Q e) = QInit (map (subst_vars_q \<sigma>) Q) (subst_vars_e \<sigma> e)"
| "full_subst_vars \<sigma> (QApply Q e) = QApply (map (subst_vars_q \<sigma>) Q) (subst_vars_e \<sigma> e)"
| "full_subst_vars \<sigma> (Measure X Q e) = Measure (map (subst_vars_c \<sigma>) X) (map (subst_vars_q \<sigma>) Q) (subst_vars_e \<sigma> e)"
| "full_subst_vars \<sigma> (C1; C2) = full_subst_vars \<sigma> C1; full_subst_vars \<sigma> C2"
| "full_subst_vars \<sigma> (IfTE e C1 C2) = IfTE (subst_vars_e \<sigma> e) (full_subst_vars \<sigma> C1) (full_subst_vars \<sigma> C2)"
| "full_subst_vars \<sigma> (While e C) = While (subst_vars_e \<sigma> e) (full_subst_vars \<sigma> C)"
| "full_subst_vars \<sigma> (Local v C) = Local (\<sigma> v) (full_subst_vars \<sigma> C)"

inductive no_conflict :: "(var\<Rightarrow>var) \<Rightarrow> context \<Rightarrow> bool" where
  nc_IfTE: "no_conflict \<sigma> c1 \<Longrightarrow> no_conflict \<sigma> c2 \<Longrightarrow> no_conflict \<sigma> (IfTE e c1 c2)"
| nc_Seq: "no_conflict \<sigma> c1 \<Longrightarrow> no_conflict \<sigma> c2 \<Longrightarrow> no_conflict \<sigma> (c1; c2)"
| nc_While: "no_conflict \<sigma> c \<Longrightarrow> no_conflict \<sigma> (While e c)"
| nc_Local: "no_conflict (\<sigma>(v:=v)) c \<Longrightarrow> v \<notin> \<sigma> ` (fv c \<inter> var_subst_dom \<sigma>)
             \<Longrightarrow> no_conflict \<sigma> (Local v c)"
| nc_Assign: "no_conflict \<sigma> (Assign _ _)"
| nc_Sample: "no_conflict \<sigma> (Sample _ _)"
| nc_QInit: "no_conflict \<sigma> (QInit _ _)"
| nc_QApply: "no_conflict \<sigma> (QApply _ _)"
| nc_Measure: "no_conflict \<sigma> (Measure _ _ _)"
| nc_Hole: "no_conflict \<sigma> (Hole _)"
| nc_Skip: "no_conflict \<sigma> (Skip)"


section \<open>Predicates\<close>

typedecl predicate
axiomatization where 
  instance_predicate_lattice: "OFCLASS(predicate, bounded_lattice_class)"
instance predicate :: bounded_lattice
  by (rule instance_predicate_lattice)

axiomatization fvp :: "predicate \<Rightarrow> var set"
  where finite_fvp[simp]: "finite (fvp A)"

notation inf (infixl "\<sqinter>" 70)
axiomatization Eq :: "var set \<Rightarrow> predicate"

(* TODO deprecated -- use substp instead *)
axiomatization rename_predicate :: "predicate \<Rightarrow> qvar \<Rightarrow> qvar \<Rightarrow> predicate"
  where rename_predicate_inter[simp]: "rename_predicate (A\<sqinter>B) q r = rename_predicate A q r \<sqinter> rename_predicate B q r"
    and rename_predicate_indep: "\<lbrakk> QVar q \<notin> fvp A; QVar r \<notin> fvp A \<rbrakk> \<Longrightarrow> rename_predicate A q r = A"
    and rename_predicate_Eq: 
    "rename_predicate (rename_predicate (Eq V) (idxq True q) (idxq True r)) (idxq False q) (idxq False r)
       = Eq (Fun.swap (QVar q) (QVar r) id ` V)"

axiomatization substp_bij :: "(var \<Rightarrow> var) \<Rightarrow> predicate \<Rightarrow> predicate" where
(* TODO axioms to assumptions *)
  substp_bij_id: "bij \<sigma> \<Longrightarrow> valid_var_subst \<sigma> \<Longrightarrow> (\<And>x. x\<in>fvp A \<Longrightarrow> \<sigma> x = x) \<Longrightarrow> substp_bij \<sigma> A = A"
and substp_bij_comp: "bij \<tau> \<Longrightarrow> bij \<sigma> \<Longrightarrow> valid_var_subst \<tau> \<Longrightarrow> valid_var_subst \<sigma> \<Longrightarrow> substp_bij \<tau> (substp_bij \<sigma> A) = substp_bij (\<tau> \<circ> \<sigma>) A"

definition "substp \<sigma> A = (let \<tau> = (SOME \<tau>. bij \<tau> \<and> valid_var_subst \<tau> \<and> (\<forall>x\<in>fvp A. \<tau> x = \<sigma> x)) in substp_bij \<tau> A)"



section \<open>Denotations and qRHL\<close>


axiomatization denot_eq :: "context \<Rightarrow> context \<Rightarrow> bool"
  where denot_eq_refl[simp]: "program C \<Longrightarrow> denot_eq C C"
    and denot_eq_sym: "program C \<Longrightarrow> program D \<Longrightarrow> denot_eq C D \<Longrightarrow> denot_eq D C"
    and denot_eq_cong_local: "program C \<Longrightarrow> program D \<Longrightarrow> denot_eq C D \<Longrightarrow> denot_eq (Local X C) (Local X D)"
    and denot_eq_trans[trans]: "program C \<Longrightarrow> program D \<Longrightarrow> program E \<Longrightarrow> denot_eq C D \<Longrightarrow> denot_eq D E \<Longrightarrow> denot_eq C E"

axiomatization qrhl :: "predicate \<Rightarrow> context \<Rightarrow> context \<Rightarrow> predicate \<Rightarrow> bool"

definition denot_eq' :: "context \<Rightarrow> context \<Rightarrow> bool" (infix "=d=" 50) where
  "C =d= D \<longleftrightarrow> denot_eq (substitute C (\<lambda>_. Skip)) (substitute D (\<lambda>_. Skip))"


definition qRHL :: "predicate \<Rightarrow> context \<Rightarrow> context \<Rightarrow> predicate \<Rightarrow> bool" where
  "qRHL A C D B \<longleftrightarrow> qrhl A (substitute C (\<lambda>_. Skip)) (substitute D (\<lambda>_. Skip)) B"

end


==> anc/Comm_Idem_Modulo.thy <==
theory Comm_Idem_Modulo
  imports Main
begin

locale comm_idem_modulo =
  fixes f :: "'a \<Rightarrow> 'b \<Rightarrow> 'b"
  fixes R :: "'b \<Rightarrow> 'b \<Rightarrow> bool"
  assumes equiv_R: "equivp R"
  assumes cong_R: "R a b \<Longrightarrow> R (f x a) (f x b)"
  assumes f_idem: "R (f x (f x z)) (f x z)"
  assumes f_commute: "R (f y (f x z)) (f x (f y z))" begin

lemmas R_refl[simp] = equivp_reflp[OF equiv_R]
lemmas R_sym = equivp_symp[OF equiv_R]
lemmas R_trans[trans] = equivp_transp[OF equiv_R]

definition F :: "'a set \<Rightarrow> 'b \<Rightarrow> 'b" where
  "F V C = (let V' = (SOME V'. set V' = V \<and> distinct V') in
    foldr f V' C)"

lemma F_empty[simp]: "F {} C = C"
  unfolding F_def apply auto
  by (metis (mono_tags, lifting) distinct.simps(1) foldr.simps(1) id_apply some_equality)

lemma F_singleton[simp]: "F {x} C = f x C"
proof -
  have "(SOME V'. set V' = {x} \<and> distinct V') = [x]"
    apply (rule someI2_ex)
    apply (metis List.set_insert distinct.simps(1) distinct_insert list.set(1))
    by (metis distinct.simps(2) distinct_length_2_or_more empty_set insert_not_empty list.exhaust singletonD)
  then show "F {x} C = f x C"
    unfolding F_def by simp
qed

lemma F_foldr: "R (F (set V) C) (foldr f V C)"
proof -
  define V' where "V' = (SOME V'. set V' = set V \<and> distinct V')"
  let ?eq = "\<lambda>V V'. R (foldr f V C) (foldr f V' C)"

  have eq: "R (F (set V) C) (foldr f V' C)"
    unfolding F_def V'_def by simp

  have induct[case_names 0 greater[pos IH]]: "P n"
    if "P 0" and "\<And>n. n >= 1 ==> (\<And>m. m < n \<Longrightarrow> P m) \<Longrightarrow> P n" for P and n :: nat
    apply (rule full_nat_induct) using that
    by (metis One_nat_def Suc_leI neq0_conv)

  have "set V = set V' \<and> distinct V'"
    unfolding V'_def apply (rule someI2_ex) 
    by (simp_all add: finite_distinct_list)
    
  then have "set V = set V'" and "distinct V'"
    by auto

  then have "R (foldr f V C) (foldr f V' C)"
  proof (induction "length V" arbitrary: V V' rule:induct)
    case 0
    then show ?case
      by simp
  next
    case greater
    from greater(1)
    obtain a V2 where V: "V = a # V2" and n: "length V2 <= length V"
      apply atomize_elim
      by (metis One_nat_def Suc_le_length_iff add.commute le_add2 list.size(4))

    consider (empty_V') "V' = []"
      | (V'_a) V'2 where "V' = a # V'2" and "a \<notin> set V2"
      | (V'_a2) V'2 where "V' = a # V'2" and "a \<in> set V2"
      | (V'_b) V'2 b where "V' = b # V'2" and "a \<noteq> b"
      apply atomize_elim
      by (metis list.exhaust)
    then show ?case
    proof cases
      case empty_V'
      then show ?thesis apply auto
        using greater.prems(1) V by auto
    next
      case V'_a
      with V greater
      have eq: "set V2 = set V'2" and dst: "distinct V'2"
        apply auto  
        using V'_a apply fastforce
        by (simp add: insert_ident)

      have "R (foldr f V2 C) (foldr f V'2 C)"
        apply (rule greater(2))
        using V eq dst by auto
      then show ?thesis
        unfolding V'_a V
        by (simp add: cong_R)
    next
      case V'_a2
      with greater V have eq: "set V2 = set (a # V'2)" and dst: "distinct (a # V'2)"
        by (auto simp add: insert_absorb)
      have "R (foldr f V2 C) (foldr f (a # V'2) C)"
        apply (rule greater)
        using V eq dst by auto
      then have "R (foldr f (a # V2) C) (foldr f (a # V') C)"
        unfolding V'_a2
        by (simp add: cong_R)
      also have "R \<dots> (foldr f V' C)"
        unfolding V'_a2 using f_idem by auto
      finally show ?thesis
        by (simp add: V)
    next
      case V'_b
      define V2b where "V2b = filter (\<lambda>x. x\<noteq>b) (remdups V2)"
      then have *: "set V2 = set (b # V2b)"
        using V V'_b(1) V'_b(2) greater.prems(1) by fastforce
      have len: "length (a # V2b) < length V"
      proof -
        have "length (a # V2b) = Suc (length V2b)"
          by simp
        also have "Suc (length V2b) \<le> length (remdups V2)"
          by (smt "*" V2b_def card_set distinct.simps(2) distinct_card distinct_filter distinct_remdups dual_order.order_iff_strict length_Cons mem_Collect_eq set_filter)
        also have "\<dots> \<le> length V2"
          by simp
        also have "\<dots> < length V"
          by (simp add: V)
        finally show ?thesis by -
      qed

      have "V = a # V2"
        by (simp add: V)
      also have "?eq V2 (b # V2b)"
        apply (rule greater)
        using V * V2b_def by auto
      then have "?eq (a # V2) (a # b # V2b)"
        by (simp add: cong_R)
      also have "?eq (a # b # V2b) (b # a # V2b)"
        using f_commute by simp
      also have *: "set (a # V2b) = set V'2"
        unfolding V2b_def apply auto
        using V V'_b(1) V'_b(2) greater.prems(1) apply auto[3]
        using V'_b(1) greater.prems(2) by auto
      have "?eq (a # V2b) V'2"
        apply (rule greater)
        using len * V'_b(1) greater.prems(2) by auto
      then have "?eq (b # a # V2b) (b # V'2)"
        by (simp add: cong_R)
      also have "b # V'2 = V'"
        by (simp add: V'_b(1))
      finally show ?thesis by -
    qed

  qed

  then show ?thesis
    using R_sym R_trans eq by blast
qed

lemma R_cong_F: 
  assumes "R C D"
  shows "R (F X C) (F X D)"
proof -
  define X' where "X' = (SOME X'. set X' = X \<and> distinct X')"
  have "R (foldr f X' C) (foldr f X' D)"
    apply (induction X')
    using assms cong_R by auto
  then show ?thesis
    by (simp add: F_def X'_def[symmetric] Let_def)
qed

lemma F_join:
  assumes "finite V" and "finite W"
  shows "R (F V (F W C)) (F (V\<union>W) C)"
proof -
  from assms
  obtain V' W' where V: "V = set V'" and W: "W = set W'"
    apply atomize_elim using finite_list by auto
  have "R (F W C) (foldr f W' C)"
    unfolding W
    by (simp add: F_foldr)
  then have "R (F V (F W C)) (F V (foldr f W' C))"
    using R_cong_F by blast
  also have "R \<dots> (foldr f V' (foldr f W' C))"
    by (simp add: V F_foldr)
  also have "\<dots> = foldr f (V'@W') C"
    by auto
  also have "R \<dots> (F (set (V'@W')) C)"
    using R_sym F_foldr by blast
  also have "set (V'@W') = V\<union>W"
    unfolding V W by simp
  finally show ?thesis
    by -
qed

lemma F_insert:
  assumes "finite Y"
  shows "R (F (insert x Y) C) (f x (F Y C))"
proof -
  have "F (insert x Y) C = F ({x} \<union> Y) C"
    by simp
  also have "R \<dots> (F {x} (F Y C))"
    apply (rule R_sym)
    apply (rule F_join)
    using assms by auto
  also have "\<dots> = f x (F Y C)"
    by simp
  finally show ?thesis
    by -
qed

lemma F_insert':
  assumes "finite Y"
  shows "R (F (insert x Y) C) (F Y (f x C))"
proof -
  have "F (insert x Y) C = F (Y \<union> {x}) C"
    by simp
  also have "R \<dots> (F Y (F {x} C))"
    apply (rule R_sym)
    apply (rule F_join)
    using assms by auto
  also have "\<dots> = F Y (f x C)"
    by simp
  finally show ?thesis
    by -
qed

lemma F_intro:
  assumes "finite X"
  assumes "\<And>X'. set X' = X \<Longrightarrow> distinct X' \<Longrightarrow> P (foldr f X')"
  shows "P (F X)"
    unfolding F_def Let_def
    apply (rule assms(2))
    apply (rule someI2_ex)
    apply (simp_all add: assms(1) finite_distinct_list)[2]
    apply (rule someI2_ex)
    by (simp_all add: assms(1) finite_distinct_list)[2]


lemma F_induct[consumes 1, case_names base step[IH X]]:
  assumes finite: "finite X"
  assumes base: "P {} C"
  assumes step: "\<And>D Y x. P Y D \<Longrightarrow> x\<in>X \<Longrightarrow> Y \<subseteq> X \<Longrightarrow> x \<notin> Y \<Longrightarrow> P (insert x Y) (f x D)"
  shows "P X (F X C)"
  using finite
proof (rule F_intro)
  fix X' :: "'a list"
  assume "distinct X'"
  assume "set X' = X"
  then have "set X' \<subseteq> X"
    by simp
  with \<open>distinct X'\<close> 
  have "P (set X') (foldr f X' C)"
  proof (induction X')
    case Nil
    from assms show ?case by simp
  next
    case (Cons a X')
    show ?case 
      apply simp
      apply (rule step)
      using Cons by auto
  qed
  then show "P X (foldr f X' C)"
    using \<open>set X' = X\<close> by blast
qed

lemma F_induct'[consumes 1, case_names base step[IH X]]:
  assumes finite: "finite X"
  assumes base: "P {} id"
  assumes step: "\<And>G Y x. P Y G \<Longrightarrow> x\<in>X \<Longrightarrow> Y \<subseteq> X \<Longrightarrow> x \<notin> Y \<Longrightarrow> P (insert x Y) (\<lambda>C. f x (G C))"
  shows "P X (F X)"
  using finite
proof (rule F_intro)
  fix X' :: "'a list"
  assume "distinct X'"
  assume "set X' = X"
  then have "set X' \<subseteq> X"
    by simp
  with \<open>distinct X'\<close> 
  have "P (set X') (foldr f X')"
  proof (induction X')
    case Nil
    from assms show ?case 
      by (auto simp: id_def)
  next
    case (Cons a X')
    show ?case 
      apply simp
      thm step
      apply (rule step)
      using Cons by auto
  qed
  then show "P X (foldr f X')"
    using \<open>set X' = X\<close> by blast
qed


end


end

==> anc/Helping_Lemmas.thy <==
theory Helping_Lemmas
  imports Assumptions Comm_Idem_Modulo
begin

lemma idx_inj[simp]: "idx b x = idx c y \<longleftrightarrow> b = c \<and> x = y"
  apply (cases x; cases y) 
  using idxq_inj idxc_inj by auto

lemma idx_inj'[simp]: "inj (idx c)"
  apply (rule injI) by simp

lemma idx12_union: "idx12 (X \<union> Y) = idx12 X \<union> idx12 Y"
  unfolding idx12_def by auto
lemma idx12_inter: "idx12 (X \<inter> Y) = idx12 X \<inter> idx12 Y"
  unfolding idx12_def by auto
lemma idx12_diff: "idx12 (X - Y) = idx12 X - idx12 Y"
  unfolding idx12_def by auto
lemma idx12_empty[simp]: "idx12 {} = {}"
  unfolding idx12_def by auto
lemma idx12_empty'[simp]: "idx12 X = {} \<longleftrightarrow> X = {}"
  unfolding idx12_def by auto
lemma idx12_insert[simp]: "idx12 (insert x X) = insert (idx True x) (insert (idx False x) (idx12 X))"
  unfolding idx12_def by auto

lemma is_classical_QVar[simp]: "\<not> is_classical (QVar q)"
  using is_classical.cases by blast
lemma is_classical_idx[simp]: "is_classical (idx b x) = is_classical x"
  apply (cases x; cases b)
  using is_classical.cases is_classical.intros by auto

lemma fve_some_constant[simp]: "fve some_constant = {}"
  unfolding some_constant_def apply (rule someI_ex) by (rule ex_constant)

lemma substitute_program:
  assumes "program p"
  shows "substitute p s = p"
  using assms apply induction by auto

lemma program_substitute[intro]:
  assumes "\<And>i. program (s i)"
  shows "program (substitute C s)"
  apply (induction C)
  by (auto intro!: assms program.intros)


lemma finite_fv[simp]: "finite (fv C)"
  apply (induction C) by auto

lemma fv_subst: "fv (substitute C s) \<supseteq> fv C"
  apply (induction C) by auto

lemma fv_subst': "fv (substitute C s) \<subseteq> fv C \<union> ((\<Union>i\<in>holes C. fv (s i)) - covered C)"
  apply (induction C) by auto

lemma program_inner: 
  assumes "program p"
  shows "inner p = {}"
  using assms apply induction by auto

lemma program_covered: 
  assumes "program p"
  shows "covered p = UNIV"
  using assms apply (induction p) by auto

lemma fv_subst_covered: "fv (substitute C s) \<inter> covered C = fv C \<inter> covered C"
  apply (induction C) by auto

lemma covered_subst: "covered (substitute C s) \<supseteq> covered C \<union> (\<Inter>i\<in>holes C. covered (s i))"
  apply (induction C) by auto

lemma finite_overwr[simp]: "finite (overwr C)"
  apply (induction C) by auto

lemma overwr_fv: "overwr C \<subseteq> fv C"
  apply (induction C) by auto


lemma overwr_subst: "overwr (substitute C s) \<supseteq> overwr C"
proof (induction C)
  case (Seq C1 C2)
  then show ?case 
    using covered_subst fv_subst_covered by fastforce+
qed auto


lemma finite_written[simp]: "finite (written C)"
  apply (induction C) by auto

lemma "quantum' (fv C) \<subseteq> written C"
  apply (induction C) by (auto simp: quantum'_def)

lemma denot_eq'_refl[simp]: "C =d= C"
  by (simp add: denot_eq'_def program.intros(3) program_substitute)

lemma denot_eq'_reflI[simp]: "C = D \<Longrightarrow> C =d= D"
  by simp

lemma denot_eq'_sym: "C =d= D \<Longrightarrow> D =d= C"
  by (simp add: denot_eq'_def denot_eq_sym program.intros(3) program_substitute)

lemma denot_eq'_cong_local: "C =d= D \<Longrightarrow> Local X C =d= Local X D"
  by (simp add: denot_eq'_def denot_eq_cong_local program.intros(3) program_substitute)

lemma denot_eq'_trans[trans]: "C =d= D \<Longrightarrow> D =d= E \<Longrightarrow> C =d= E"
  by (metis (no_types, lifting) denot_eq'_def denot_eq_trans program.intros(3) program_substitute)

lemma equivp_denot_eq'[simp]: "equivp (=d=)"
  apply (auto intro!: equivpI reflpI sympI transpI)
  using denot_eq'_sym apply blast
  using denot_eq'_trans by blast

lemma written_subst_Skip[simp]: "written (substitute c (\<lambda>_. Skip)) = written c"
  apply (induction c) by auto
lemma fv_subst_Skip[simp]: "fv (substitute c (\<lambda>_. Skip)) = fv c"
  apply (induction c) by auto
lemma overwr_subst_Skip: "overwr p \<subseteq> overwr (substitute p (\<lambda>_. Skip))"
  apply (induction p) apply (simp_all)
    apply blast
   apply blast
  using program.intros(3) program_covered program_substitute by auto

lemma written_subst': "written (substitute C s)
  \<subseteq> written C \<union> (\<Union>i\<in>holes C. written (s i))"
  apply (induction C) by auto

lemma inner_subst': "inner (substitute C s)
  \<subseteq> inner C \<union> (\<Union>i\<in>holes C. inner (s i))"
proof (induction C)
  case (Local v C)
  show ?case
  proof (cases "program (substitute C s)")
    case True
    then show ?thesis
      by simp
  next
    case False
    with Local show ?thesis
      apply auto
      apply (metis inner.simps(12) insert_iff substitute_program)
      by (metis (no_types, lifting) UN_iff Un_iff inner.simps(12) insertCI subsetD substitute_program)
  qed
qed auto

lemma seq:
  assumes "qRHL A p1 p2 B"
  assumes "qRHL B p1' p2' C"
  shows "qRHL A (p1; p1') (p2; p2') C"
  using assms(1) assms(2) program.intros(3) program_substitute qRHL_def seq0 by auto

lemma conseq_post:
  assumes "qRHL A p1 p2 B"
  assumes "B \<le> C"
  shows "qRHL A p1 p2 C"
  using assms(1) assms(2) conseq_post0 program.intros(3) program_substitute qRHL_def by auto


lemma denot_eq_seq_assoc:
  shows "(c; d); e =d= c; (d; e)"
  by (simp add: denot_eq'_def denot_eq_seq_assoc0 program.intros(3) program_substitute)

lemma denot_eq_seq_cong1:
  assumes "c =d= d"
  shows "c; e =d= d; e"
  using assms denot_eq'_def denot_eq_seq_cong10 program.intros(3) program_substitute by auto

lemma denot_eq_seq_cong2:
  assumes "c =d= d"
  shows "e; c =d= e; d"
  using assms denot_eq'_def denot_eq_seq_cong20 program.intros(3) program_substitute by auto

lemma denot_eq_while_cong:
  assumes "c =d= d"
  shows "While e c =d= While e d"
  using assms denot_eq'_def denot_eq_while_cong0 program.intros program_substitute by auto

lemma denot_eq_ifte_cong1:
  assumes "c =d= d"
  shows "IfTE f c e =d= IfTE f d e"
  using assms denot_eq'_def denot_eq_ifte_cong10 program.intros program_substitute by auto

lemma denot_eq_ifte_cong2:
  assumes "c =d= d"
  shows "IfTE f e c =d= IfTE f e d"
  using assms denot_eq'_def denot_eq_ifte_cong20 program.intros program_substitute by auto

lemma denot_eq_qrhl_left:
  assumes "p1 =d= p1'"
  shows "qRHL A p1 p2 B \<longleftrightarrow> qRHL A p1' p2 B"
  using assms denot_eq'_def denot_eq_qrhl_left0 program.intros(3) program_substitute qRHL_def by auto

lemma denot_eq_qrhl_right:
  assumes "p2 =d= p2'"
  shows "qRHL A p1 p2 B \<longleftrightarrow> qRHL A p1 p2' B"
  using assms denot_eq'_def denot_eq_qrhl_right0 program.intros(3) program_substitute qRHL_def by auto

lemma denot_eq_init:
  assumes "CVar ` set X \<subseteq> overwr p"
  shows "Assign X some_constant; p =d= p"
  by (smt assms denot_eq'_def denot_eq_init0 overwr_subst program.intros(3) program_substitute subset_trans substitute.simps(3) substitute.simps(7))

lemma denot_eq_qinit:
  assumes "distinct Q"
  assumes "QVar ` set Q \<subseteq> overwr p"
  shows "QInit Q some_constant; p =d= p"
  by (smt assms(1) assms(2) denot_eq'_def denot_eq_qinit0 overwr_subst program.intros(3) program.intros(4) program_substitute subset_trans substitute.simps(3) substitute_program)


lemma assign_Eq: "qRHL top (Assign X some_constant) (Assign X some_constant) (Eq (CVar ` set X))"
  by (simp add: assign_Eq0 qRHL_def)

lemma qinit_Eq: "distinct Q \<Longrightarrow> qRHL top (QInit Q some_constant) (QInit Q some_constant) (Eq (QVar ` set Q))"
  by (simp add: qRHL_def qinit_Eq0)

lemma frame_rule:
  fixes c d R
  assumes "(idx True ` written c) \<inter> fvp R = {}"
  assumes "(idx False ` written d) \<inter> fvp R = {}"
  assumes "qRHL A c d B"
  shows "qRHL (A \<sqinter> R) c d (B \<sqinter> R)"
  using assms frame_rule0 program.intros(3) program_substitute qRHL_def by auto

lemma varchange:
  assumes "is_quantum' Q" and "is_quantum' Q'"
  assumes "q \<in> Q" and "infinite_var q"
  assumes "(fvp A \<union> fvp B) \<inter> (idx12 Q \<inter> idx12 Q') = {}"
  assumes "(fv c \<union> fv d) \<inter> (Q \<union> Q') = {}"
  assumes "qRHL (A \<sqinter> Eq (Vl \<union> Q)) c d (B \<sqinter> Eq (Vr \<union> Q))"
  shows "qRHL (A \<sqinter> Eq (Vl \<union> Q')) c d (B \<sqinter> Eq (Vr \<union> Q'))"
  unfolding qRHL_def
  apply (rule varchange0)
  using assms unfolding qRHL_def
  by (auto intro!: program_substitute program.intros)

lemma drop_Eq:
  assumes "is_classical' X"
  assumes "fvp A \<inter> idx12 X = {}"
  assumes "fv c \<inter> X = {}"
  assumes "fv d \<inter> X = {}"
  assumes "qRHL (A \<sqinter> Eq X) c d B"
  shows "qRHL A c d B"
  using assms(1) assms(2) assms(3) assms(4) assms(5) drop_Eq0 program.intros(3) program_substitute qRHL_def by auto

lemma equal_rule:
  assumes "fv p \<subseteq> V"
  shows "qRHL (Eq V) p p (Eq V)"
  by (simp add: assms equal_rule0 program.intros(3) program_substitute qRHL_def)

lemma joint_while_rule:
  assumes "A \<le> Eq (CVar ` fve e)"
  assumes "qRHL A c d A"
  shows "qRHL A (While e c) (While e d) A"
  using assms(1) assms(2) joint_while_rule0 program.intros(3) program_substitute qRHL_def by auto

lemma joint_if_rule:
  assumes "A \<le> Eq (CVar ` fve e)"
  assumes "qRHL A c1 c2 B"
  assumes "qRHL A d1 d2 B"
  shows "qRHL A (IfTE e c1 d1) (IfTE e c2 d2) A"
  using assms(1) assms(2) assms(3) joint_if_rule0 program.intros(3) program_substitute qRHL_def by auto

lemma joint_local0_rule:
  assumes "idx True v \<notin> fvp A"
  assumes "idx False v \<notin> fvp A"
  assumes "v \<notin> S"
  assumes "v \<notin> R"
  assumes "qRHL (A \<sqinter> Eq (insert v S)) c d (A \<sqinter> Eq (insert v R))"
  shows "qRHL (A \<sqinter> Eq S) (Local v c) (Local v d) (A \<sqinter> Eq R)"
  using assms(1) assms(2) assms(3) assms(4) assms(5) joint_local0_rule0 program.intros(3) program_substitute qRHL_def by auto

lemma rename_qrhl1:
  assumes "QVar q \<notin> fv c"
  assumes "QVar r \<notin> fv c"
  assumes "qRHL A c d B"
  shows "qRHL (rename_predicate A (idxq True q) (idxq True r)) c d (rename_predicate B (idxq True q) (idxq True r))"  
  using assms(1) assms(2) assms(3) program.intros(3) program_substitute qRHL_def rename_qrhl10 by auto

lemma rename_qrhl2:
  assumes "QVar q \<notin> fv d"
  assumes "QVar r \<notin> fv d"
  assumes "qRHL A c d B"
  shows "qRHL (rename_predicate A (idxq False q) (idxq False r)) c d (rename_predicate B (idxq False q) (idxq False r))"
  using assms(1) assms(2) assms(3) program.intros(3) program_substitute qRHL_def rename_qrhl20 by auto 

lemma joint_init_eq0:
  assumes "QVar ` set Q \<subseteq> V"
  assumes "is_quantum' V"
  shows "qRHL (Eq V) 
        (QInit Q some_constant) (QInit Q some_constant)
        (Eq (V - QVar ` set Q))"
  
  by (simp add: assms(1) assms(2) joint_init_eq00 qRHL_def)

lemma seq_c_skip[simp]: "c; Skip =d= c"
  by (simp add: denot_eq'_def program.intros(3) program_substitute)

lemma seq_skip_c[simp]: "Skip; c =d= c"  
  by (simp add: denot_eq'_def program.intros(3) program_substitute)

lemma local_idem[simp]: "Local x (Local x C) =d= Local x C"
  by (simp add: denot_eq'_def program.intros(3) program_substitute) 

lemma local_swap: "Local x (Local y C) =d= Local y (Local x C)"
  by (simp add: denot_eq'_def local_swap0 program.intros(3) program_substitute)


lemmas seq_trans[trans] = seq[rotated 2]

lemmas conseq_post_trans[trans] = conseq_post[rotated 2]

lemmas denot_eq_qrhl_left_trans[trans] = denot_eq_qrhl_left[rotated 1, THEN iffD1, rotated -1]

lemmas denot_eq_qrhl_right_trans[trans] = denot_eq_qrhl_right[rotated 1, THEN iffD1, rotated -1]

lemma fvp_inter_empty:
  assumes "X \<inter> fvp A = {}"
  assumes "X \<inter> fvp B = {}"
  shows "X \<inter> fvp (A \<sqinter> B) = {}"
  using assms fvp_inter by blast 

lemma Eq_split': 
  assumes "is_classical' Y"
  shows "Eq (X \<union> Y) = Eq X \<sqinter> Eq Y"
  using Eq_split assms
  by (metis Un_commute inf_commute)

lemma X_inter_CVar: "X \<inter> range CVar = classical' X"
  unfolding classical'_def apply auto
  using is_classical.cases by blast

lemma X_inter_QVar: "X \<inter> range QVar = quantum' X"
  unfolding quantum'_def apply auto
  by (metis (full_types) is_classical.intros rangeI var.exhaust)


lemma fv_block[simp]: "fv (block L) = (\<Union>c\<in>set L. fv c)"
  apply (induction L) by auto

lemma program_blockI[intro]: 
  assumes "\<And>x. x\<in>set b \<Longrightarrow> program x"
  shows "program (block b)"
  using assms apply (induction b)
  by (auto simp: program.intros)


global_interpretation locals: comm_idem_modulo Local denot_eq'
  defines locals = locals.F
  apply unfold_locales
     apply simp
    apply (simp add: denot_eq'_def denot_eq_cong_local program.intros(3) program_substitute)
   apply simp
  by (simp add: local_swap)

lemma program_localsI[intro]:
  assumes "finite V"
  assumes "program c"
  shows "program (locals V c)"
  using assms(1)
  apply (induction rule: locals.F_induct)
  using assms program.intros by auto

lemma fv_locals[simp]: 
  assumes "finite V"
  shows "fv (locals V c) = fv c - V"
  using assms apply (induction rule:locals.F_induct)
  by auto


lemma program_init[simp]:
  "program (init v)"
  by (cases v, auto simp: program.intros)

lemma init_idem: "init x; init x =d= init x"
  apply (cases x)
  by (auto intro!: denot_eq_qinit denot_eq_init)

lemma overwr_init[simp]: "overwr (init v) = {v}"
  apply (cases v) by auto
lemma fv_init[simp]: "fv (init v) = {v}"
  apply (cases v) by auto
lemma covered_init[simp]: "covered (init v) = UNIV"
  apply (cases v) by auto

lemma swap:
  assumes "fv c \<inter> fv d = {}"
  shows "c;d =d= d;c"
  by (simp add: assms denot_eq'_def program.intros(3) program_substitute swap0)



global_interpretation inits: comm_idem_modulo \<open>\<lambda>v c. Seq (init v) c\<close> "(=d=)"
proof unfold_locales
  show "equivp (=d=)"
    by simp
  fix a b x  
  show "a =d= b \<Longrightarrow>
       init x; a =d= init x; b"
    by (simp add: denot_eq_seq_cong2)
  fix z
  show "init x; (init x; z) =d= init x; z"
  proof -
    have "init x; (init x; z) =d= (init x; init x); z"
      by (simp add: denot_eq_seq_assoc locals.R_sym)
    also have "\<dots> =d= init x; z"
      by (simp add: denot_eq_seq_cong1 init_idem)
    finally show ?thesis
      by -
  qed
  fix y
  show "(init y; (init x; z)) =d=
        (init x; (init y; z))"
  proof -
    have "(init y; (init x; z)) =d= (init y; init x); z"
      by (simp add: denot_eq_seq_assoc locals.R_sym)
    also have "\<dots> =d= (init x; init y); z"
      apply (rule denot_eq_seq_cong1)
      apply (cases "x=y", simp)
      by (auto intro!: swap)
    also have "\<dots> =d= (init x; (init y; z))"
      by (simp add: denot_eq_seq_assoc locals.R_sym)
    finally show ?thesis
      by -
  qed
qed

definition "inits V = inits.F V Skip"

lemma inits_empty[simp]: "inits {} = Skip"
  unfolding inits_def by simp

lemmas locals_foldr = locals.F_foldr

lemma program_initsFI[intro]:
  assumes "finite V"
  assumes "program c"
  shows "program (inits.F V c)"
  using assms(1)
  apply (induction rule: inits.F_induct)
  using assms program.intros by auto

lemma program_initsI[intro]:
  assumes "finite V"
  shows "program (inits V)"
  using assms inits_def program.intros(3) by auto


lemmas denot_eq_cong_locals = locals.R_cong_F

lemmas locals_join = locals.F_join

lemma fv_inits[simp]: 
  assumes "finite V"
  shows "fv (inits V) = V"
  using assms unfolding inits_def
  apply (induction rule:inits.F_induct)
  by auto

lemma overwr_inits[simp]: 
  assumes "finite V"
  shows "overwr (inits V) = V"
  using assms unfolding inits_def
  apply (induction rule:inits.F_induct)
  by auto

lemma covered_inits[simp]: 
  assumes "finite V"
  shows "covered (inits V) = UNIV"
  using assms unfolding inits_def
  apply (induction rule:inits.F_induct)
  by auto

lemma overwr_locals[simp]: 
  assumes "finite V"
  shows "overwr (locals V c) = overwr c - V"
  using assms 
  apply (induction rule:locals.F_induct)
  by auto

lemma covered_locals[simp]: 
  assumes "finite V"
  shows "covered (locals V c) = covered c \<union> V"
  using assms 
  apply (induction rule:locals.F_induct)
  by auto

lemma local_unused:
  assumes "x \<notin> fv C"
  shows "Local x C =d= C"
  using assms by (auto simp: denot_eq'_def intro!: local_unused0 program_substitute program.intros)

lemma locals_unused:
  assumes "finite V"
  assumes "V \<inter> fv C = {}"
  shows "locals V C =d= C"
  using assms
  apply (induction rule:locals.F_induct)
   apply simp
  by (meson insert_disjoint(1) local_unused locals.R_trans locals.cong_R)

lemma local_seq_merge:
  shows "Local x c1; Local x c2 =d= Local x (c1; init x; c2)"
  by (auto simp: substitute_program denot_eq'_def intro!: program_substitute program.intros local_seq_merge0)

lemma local_seq2:
  assumes "x \<notin> fv c1"
  shows "c1; Local x c2 =d= Local x (c1; c2)"
proof -
  have "c1; Local x c2 =d= Local x c1; Local x c2"
    using assms denot_eq_seq_cong1 local_unused locals.R_sym by blast
  also have "\<dots> =d= Local x (c1; init x; c2)"
    by (simp add: local_seq_merge)
  also have "\<dots> =d= Local x (init x; c1; c2)"
    by (simp add: Helping_Lemmas.swap assms denot_eq_seq_cong1 locals.cong_R)
  also have "\<dots> =d= Local x (init x; (c1; c2))"
    by (simp add: comm_idem_modulo.cong_R denot_eq_seq_assoc locals.comm_idem_modulo_axioms)
  also have "\<dots> =d= Local x (c1; c2)"
    by (smt denot_eq'_def local_init_beginning0 locals.R_sym program.intros(3) program_init program_substitute substitute.simps(3) substitute.simps(6) substitute_program)
  finally show ?thesis
    by -
qed


lemma locals_seq2:
  assumes "finite V"
  assumes "V \<inter> fv c1 = {}"
  shows "c1; locals V c2 =d= locals V (c1; c2)"
  using assms
proof (induction V)
  case empty
  then show ?case 
    by simp
next
  case (insert x F)
  then have [simp]: "finite F" by -

  have "c1; locals (insert x F) c2 =d= c1; Local x (locals F c2)"
    by (simp add: denot_eq_seq_cong2 locals.F_insert)
  also have "\<dots> =d= Local x (c1; (locals F c2))"
    using insert.prems local_seq2 by auto
  also have "\<dots> =d= Local x (locals F (c1; c2))"
    using denot_eq'_cong_local insert.IH insert.prems by blast
  also have "\<dots> =d= locals (insert x F) (c1 ; c2)"
    using denot_eq'_sym insert.hyps(1) locals.F_insert by blast
  finally show ?case 
    by -
qed

lemma inits_singleton[simp]: "inits {x} =d= init x"
  unfolding inits_def by auto

lemma init_inits:
  assumes "finite V"
  shows "init x; inits V =d= inits (insert x V)"
  by (simp add: assms equivp_symp inits.F_insert inits.equiv_R inits_def)

lemma inits_init:
  assumes "finite V"
  shows "inits V; init x =d= inits (insert x V)"
  using assms 
proof (induction V)
  case empty
  have "inits {} ; init x =d= init x"
    by auto
  also have "init x =d= inits {x}"
    by (simp add: locals.R_sym)
  finally show ?case 
    by -
next
  case (insert y F)
  have "inits (insert y F); init x =d= init y; inits F; init x"
    using denot_eq_seq_cong1 inits.F_insert inits_def insert.hyps(1) program.intros(10) program_initsI by auto
  also have "\<dots> =d= init y; (inits (insert x F))"
    by (meson denot_eq_seq_assoc inits.cong_R insert.IH insert.hyps(1) locals.R_trans program_init program_initsI)
  also have "\<dots> =d= inits (insert y (insert x F))"
    by (simp add: init_inits insert.hyps(1))
  finally show ?case
    by (simp add: insert_commute)
qed

lemma locals_seq_merge:
  assumes "finite V"
  assumes [simp]: "program c1" and "program c2"
  shows "locals V c1; locals V c2 =d= locals V (c1; inits V; c2)"
  using assms
proof (induction V arbitrary: c2)
  case empty
  then show ?case
    by (simp add: denot_eq_seq_cong1 locals.R_sym program.intros(10) program.intros(3)) 
next
  case (insert x F)
  then have [simp]: "program c2" and [simp]: "finite F"
    by auto
  have "locals (insert x F) c1; locals (insert x F) c2
    =d= Local x (locals F c1); locals (insert x F) c2"
    by (simp add: denot_eq_seq_cong1 locals.F_insert program.intros(9) program_localsI)
  also have "\<dots> =d= Local x (locals F c1); Local x (locals F c2)"
    by (simp add: denot_eq_seq_cong2 locals.F_insert program.intros(9) program_localsI)
  also have "\<dots> =d= Local x (locals F c1; (init x; locals F c2))"
    by (meson insert denot_eq'_cong_local denot_eq_seq_assoc insert.hyps(1) local_seq_merge locals.R_trans program_init program_localsI)
  also have "\<dots> =d= Local x (locals F c1; locals F (init x; c2))"
    by (simp add: denot_eq'_cong_local denot_eq_seq_cong2 insert.hyps(2) locals_seq2 program.intros(10) program_localsI)
  also have "\<dots> =d= Local x (locals F (c1; inits F; (init x; c2)))"
    by (simp add: denot_eq'_cong_local insert.IH program.intros(10))
  also have "\<dots> =d= Local x (locals F (c1; (inits F; init x); c2))"
    apply (auto intro!: denot_eq'_cong_local denot_eq_cong_locals)
    apply (rule denot_eq'_trans)
     apply (rule denot_eq_seq_assoc[THEN denot_eq'_sym])
    by (auto intro!: denot_eq_seq_cong1 program.intros denot_eq_seq_assoc)
  also have "\<dots> =d= Local x (locals F (c1; inits (insert x F); c2))"
    using inits_init
    by (simp add: denot_eq'_cong_local denot_eq_cong_locals denot_eq_seq_cong1 denot_eq_seq_cong2 inits_def program.intros(10) program.intros(3) program_initsFI)
  also have "\<dots> =d= locals (insert x F) (c1; inits (insert x F); c2)"
    using denot_eq'_sym insert.hyps(1) locals.F_insert by blast
  finally show ?case 
    by -
qed

lemma inits_inits:
  assumes "finite V" and "finite W"
  shows "inits V; inits W =d= inits (V\<union>W)"
  using assms(1) 
proof (induction V)
  case empty
  show ?case by simp
next
  case (insert x F)
  have "inits (insert x F); inits W =d= (init x; inits F); inits W"
    by (simp add: denot_eq_seq_cong1 inits.F_insert inits_def insert.hyps(1))
  also have "\<dots> =d= init x; inits (F \<union> W)"
    using denot_eq_seq_assoc denot_eq_seq_cong2 insert.IH locals.R_trans by blast
  also have "\<dots> =d= inits (insert x (F \<union> W))"
    by (simp add: assms(2) init_inits insert.hyps(1))
  finally show ?case
    by simp
qed

lemma local_init_end:
  shows "Local x (c; init x) =d= Local x c"
  unfolding denot_eq'_def
  by (simp add: local_init_end0 program.intros(3) program_substitute substitute_program)

lemma locals_init_end:
  assumes "finite V"
  assumes "x \<in> V"
  shows "locals V (c; init x) =d= locals V c"
  using assms
proof (induction V)
  case empty
  then show ?case by auto
next
  case (insert y F)
  show ?case
  proof (cases "x = y")
    case True
    have "locals (insert x F) (c; init x) =d=
          locals F (Local x (c; init x))"
      by (simp add: insert.hyps(1) locals.F_insert')
    also have "\<dots> =d= locals F (Local x c)"
      by (simp add: denot_eq_cong_locals local_init_end)
    also have "\<dots> =d= locals (insert x F) c"
      using denot_eq'_sym insert.hyps(1) locals.F_insert' by blast
    finally show ?thesis
      by (simp add: True)
  next
    case False
    have "locals (insert y F) (c; init x) =d= 
          Local y (locals F (c; init x))"
      by (simp add: insert.hyps(1) locals.F_insert)
    also have "\<dots> =d= Local y (locals F c)"
      apply (rule denot_eq'_cong_local)
      apply (rule insert.IH)
      using False insert by auto
    also have "\<dots> =d= locals (insert y F) c"
      using insert.hyps(1) locals.F_insert locals.R_sym by blast
    finally show ?thesis
      by -
  qed
qed

lemma locals_inits_end:
  assumes "finite V"
  assumes "W \<subseteq> V"
  shows "locals V (c; inits W) =d= locals V c"
proof -
  from assms have "finite W"
    using infinite_super by blast 
  then show ?thesis
  proof (insert \<open>W \<subseteq> V\<close>, induction W)
    case empty
    show ?case
      by (simp add: denot_eq_cong_locals)
  next
    case (insert x F)
    have "locals V (c; inits (insert x F))
      =d= locals V (c; inits F; init x)"
      by (metis denot_eq_cong_locals denot_eq_seq_assoc denot_eq_seq_cong2 equivp_def equivp_symp inits.equiv_R inits_init insert.hyps(1))
    also have "\<dots> =d= locals V (c; inits F)"
      apply (rule locals_init_end)
      using assms insert by auto
    also have "\<dots> =d= locals V c"
      using insert.IH insert.prems by blast
    finally show ?case
      by -
  qed
qed

lemma local_init_beginning:
  shows "Local x c =d= Local x (init x; c)"
  unfolding denot_eq'_def
  by (simp add: local_init_beginning0 program.intros(3) program_substitute substitute_program)

lemma locals_inits_beginning:
  assumes "finite V"
  shows "locals V c =d= locals V (inits V; c)"
  using assms
proof (induction V arbitrary: c)
  case empty
  show ?case
    by (simp add: locals.R_sym) 
next
  case (insert x V)
  have "locals (insert x V) c =d= locals V (Local x c)"
    by (simp add: insert.hyps(1) locals.F_insert')
  also have "\<dots> =d= locals V (Local x (init x; c))"
    using local_init_beginning
    by (simp add: denot_eq_cong_locals)
  also have "\<dots> =d= locals (insert x V) (init x; c)"
    using denot_eq'_sym insert.hyps(1) locals.F_insert' by blast
  also have "\<dots> =d= Local x (locals V (init x; c))"
    by (simp add: insert.hyps(1) locals.F_insert)
  also have "\<dots> =d= Local x (locals V (inits V; init x; c))"
    by (metis denot_eq_cong_locals denot_eq_seq_assoc equivp_def inits.equiv_R insert.IH locals.cong_R)
  also have "\<dots> =d= Local x (locals V (inits (insert x V); c))"
    by (simp add: denot_eq_cong_locals denot_eq_seq_cong1 inits_init insert.hyps(1) locals.cong_R)
  also have "\<dots> =d= locals (insert x V) (inits (insert x V); c)"
    using insert.hyps(1) locals.F_insert locals.R_sym by blast
  finally show ?case
    by -
qed

lemma locals_inits_change:
  assumes "finite X" and "finite V"
  assumes "(X-Y) \<union> (Y-X) \<subseteq> V"
  shows "locals V (inits X; c) =d= locals V (inits Y; c)"
proof -
  have 1: "V \<union> X = V \<union> Y \<union> X" and 2: "V \<union> Y = V \<union> Y \<union> X"
    using Diff_partition assms(3) by blast+
  have "locals V (inits X; c) =d= locals V (inits V; (inits X; c))"
    by (simp add: assms(2) locals_inits_beginning)
  also have "\<dots> =d= locals V ((inits V; inits X); c)"
    using denot_eq'_sym denot_eq_cong_locals denot_eq_seq_assoc by blast
  also have "\<dots> =d= locals V (inits (V\<union>Y\<union>X); c)"
    using 1
    by (metis assms(1) assms(2) denot_eq_cong_locals denot_eq_seq_cong1 inits_inits)
  also have "\<dots> =d= locals V ((inits V; inits Y); c)"
    using 2
    by (metis "1" assms(1) assms(2) denot_eq_cong_locals denot_eq_seq_cong1 finite_Un inits_inits locals.R_sym)
  also have "\<dots> =d= locals V (inits V; (inits Y; c))"
    using denot_eq_cong_locals denot_eq_seq_assoc by blast
  also have "\<dots> =d= locals V (inits Y; c)"
    using assms(2) locals.R_sym locals_inits_beginning by blast
  finally show ?thesis
    by -
qed

lemma init_overwr:
  assumes "x \<in> overwr c"
  shows "init x; c =d= c"
  using assms apply (cases x; simp)
   apply (rule denot_eq_qinit; simp)
  by (rule denot_eq_init; simp)

lemma inits_overwr:
  assumes "X \<subseteq> overwr c"
  shows "inits X; c =d= c"
proof -
  have "finite X"
    using assms finite_overwr infinite_super by blast
  then show ?thesis
    using assms
  proof (induction X arbitrary: c)
    case (insert x X)
    have "inits (insert x X); c =d= init x; inits X; c"
      by (simp add: denot_eq_seq_cong1 inits.F_insert inits_def insert.hyps(1))
    also have "\<dots> =d= init x; c"
      by (metis denot_eq_seq_assoc denot_eq_seq_cong2 equivp_def inits.equiv_R insert.IH insert.prems insert_subset)
    also have "\<dots> =d= c"
      using init_overwr insert.prems by blast
    finally show ?case
      by -
  qed auto
qed


lemma change_Eq_precondition:
  assumes VW_overwr: "V - W \<subseteq> overwr c \<inter> overwr d"
  assumes WV_overwr: "quantum' (W - V) \<subseteq> overwr c \<inter> overwr d"
  assumes "finite V" and "finite W"
  assumes VW_R: "idx12 (V-W) \<sqinter> fvp R = {}"
  assumes WV_R: "idx12 (quantum' (W-V)) \<sqinter> fvp R = {}"
  assumes qrhl: "qRHL (R \<sqinter> Eq V) c d B"
  shows "qRHL (R \<sqinter> Eq W) c d B"
proof -

  obtain VWC where VWC: "set VWC = CVar -` (V - W)"
    by (meson assms finite_Diff finite_list finite_vimageI injI var.inject(2))

  define V1 where "V1 = V - CVar ` set VWC \<union> classical' (W-V)"

  have VW_V1: "idx12 (classical' (V - W)) \<inter> fvp (Eq V1) = {}"
    unfolding V1_def VWC apply (simp add: classical'_def flip: idx12_inter idx12_union)
    using is_classical.cases by blast

  have "R \<sqinter> Eq V1 = top \<sqinter> (R \<sqinter> Eq V1)"
    by simp
  also have "qRHL (top \<sqinter> (R \<sqinter> Eq V1))
            (Assign VWC some_constant) (Assign VWC some_constant)
            (Eq (CVar ` set VWC) \<sqinter> (R \<sqinter> Eq V1))"
    apply (rule frame_rule[rotated -1])
        apply (rule assign_Eq)
    using VW_R VW_V1
    by (auto intro!: program.intros fvp_inter_empty simp: X_inter_CVar VWC classical'_def idx12_def simp flip: idx.simps)
  also have "\<dots> \<le> Eq (CVar ` set VWC) \<sqinter> (R \<sqinter> (Eq (V - CVar ` set VWC)))"
    unfolding V1_def
    apply (subst Eq_split')
    apply (simp add: classical'_def is_classical'_def)
    by (metis inf_assoc inf_le1)
  also have "\<dots> = R \<sqinter> Eq V"
    apply (subst (2) asm_rl[of "V = (CVar ` set VWC) \<union> (V - CVar ` set VWC)"])
    apply (auto simp: VWC)[1]
    apply (subst Eq_split)
    apply (simp add: is_classical'_def)
    using inf_left_commute by blast
  also note qrhl
  also have "Seq (Assign VWC some_constant) c =d= c"
    apply (rule denot_eq_init)
    using VW_overwr by (auto simp add: classical'_def VWC)
  also have "Seq (Assign VWC some_constant) d =d= d"
    apply (rule denot_eq_init)
    using VW_overwr by (auto simp add: classical'_def VWC)
  finally have qrhl_V1: "qRHL (R \<sqinter> Eq V1) c d B"
    by (auto intro!: program.intros)

  define V2 where "V2 = V1 - quantum' (V-W)"

  obtain VWQ where VWQ: "set VWQ = QVar -` (V - W)" and "distinct VWQ"
    by (meson assms finite_Diff finite_distinct_list finite_vimageI injI var.simps(1))

  have VW_V2: "idx12 (quantum' (V - W)) \<inter> fvp (Eq V2) = {}"
    unfolding V2_def by (simp flip: idx12_inter)
  have V1_V2: "V1 = V2 \<union> QVar ` set VWQ"
    unfolding V2_def V1_def quantum'_def classical'_def VWC VWQ apply auto
    by (metis rangeI var.exhaust)

  have "R \<sqinter> Eq V2 = top \<sqinter> (R \<sqinter> Eq V2)"
    by simp
  also have "qRHL (top \<sqinter> (R \<sqinter> Eq V2))
            (QInit VWQ some_constant) (QInit VWQ some_constant)
            (Eq (QVar ` set VWQ) \<sqinter> (R \<sqinter> Eq V2))"
    apply (rule frame_rule[rotated -1])
    using \<open>distinct VWQ\<close> apply (rule qinit_Eq)
    using VW_R VW_V2 
    by (auto intro!: fvp_inter_empty program.intros simp: X_inter_QVar VWQ quantum'_def idx12_def simp flip: idx.simps)
  also have "\<dots> \<le> R \<sqinter> Eq (V2 \<union> QVar ` set VWQ)"
    apply (subst asm_rl[of "Eq (QVar ` set VWQ) \<sqinter> (R \<sqinter> Eq V2) = R \<sqinter> (Eq V2 \<sqinter> Eq (QVar ` set VWQ))"])
     apply (simp add: boolean_algebra_cancel.inf2 inf_sup_aci(1))
    apply (rule inf_mono, simp)
    apply (rule Eq_split_leq)
    using VW_V2 
    apply (auto intro!: fvp_inter_empty simp: quantum'_def idx12_def VWQ simp flip: idx.simps)
    by (metis (no_types, lifting) Diff_Diff_Int Diff_iff Un_iff empty_iff imageI is_classical.cases mem_Collect_eq var.distinct(1))
  also have "\<dots> = R \<sqinter> Eq V1"
    using V1_V2 by simp
  also note qrhl_V1
  also have "QInit VWQ some_constant; c =d= c"
    using \<open>distinct VWQ\<close> apply (rule denot_eq_qinit)
    unfolding VWQ using VW_overwr by auto
  also have "QInit VWQ some_constant; d =d= d"
    using \<open>distinct VWQ\<close> apply (rule denot_eq_qinit)
    unfolding VWQ using VW_overwr by auto
  finally have qrhl_V2: "qRHL (R \<sqinter> Eq V2) c d B"
    by (auto intro!: program.intros)

  define V3 where "V3 = V2 \<union> quantum' (W-V)"
  obtain WVQ where WVQ: "set WVQ = QVar -` (W - V)" and "distinct WVQ"
    by (meson assms finite_Diff finite_distinct_list finite_vimageI injI var.simps(1))

  have V2_V3: "V2 = quantum' V3 - QVar ` set WVQ \<union> classical' V3"
    unfolding V2_def V3_def quantum'_def classical'_def WVQ V1_def
    apply auto
    by (metis (full_types) is_classical.simps rangeI var.exhaust)

  have "R \<sqinter> Eq V3 = Eq (quantum' V3) \<sqinter> (R \<sqinter> Eq (classical' V3))"
    apply (subst asm_rl[of "V3 = quantum' V3 \<union> classical' V3"])
    apply (auto simp: quantum'_def classical'_def)[1]
    apply (subst Eq_split')
    apply (simp add: classical'_def is_classical'_def)
    by (simp add: inf_left_commute)
  also have "qRHL (Eq (quantum' V3) \<sqinter> (R \<sqinter> Eq (classical' V3)))
            (QInit WVQ some_constant) (QInit WVQ some_constant)
            (Eq (quantum' V3 - QVar ` set WVQ) \<sqinter> (R \<sqinter> Eq (classical' V3)))"
    apply (rule frame_rule[rotated -1])
      apply (rule joint_init_eq0)
       apply (metis Un_upper2 V3_def WVQ X_inter_QVar image_vimage_eq inf.bounded_iff inf_le2)
      apply (simp add: is_quantum'_def quantum'_def)
     apply (auto simp: WVQ quantum'_def classical'_def simp flip: idx.simps intro!: fvp_inter_empty program.intros)
    using WV_R unfolding quantum'_def idx12_def apply fastforce
      apply (metis (no_types, lifting) UnE idx_inj imageE is_classical_QVar mem_Collect_eq)
    using WV_R unfolding quantum'_def idx12_def apply fastforce
    by (metis (no_types, lifting) UnE idx_inj imageE is_classical_QVar mem_Collect_eq)
  also have "\<dots> = R \<sqinter> Eq (quantum' V3 - QVar ` set WVQ \<union> classical' V3)"
    apply (subst Eq_split')
    apply (simp add: classical'_def is_classical'_def)
    using inf_sup_aci(3) by blast
  also have "\<dots> = R \<sqinter> Eq V2"
    unfolding V2_V3 by simp
  also note qrhl_V2
  also have "QInit WVQ some_constant; c =d= c"
    using \<open>distinct WVQ\<close> apply (rule denot_eq_qinit)
    using WV_overwr by (auto simp add: WVQ quantum'_def)
  also have "QInit WVQ some_constant; d =d= d"
    using \<open>distinct WVQ\<close> apply (rule denot_eq_qinit)
    using WV_overwr by (auto simp add: WVQ quantum'_def)
  finally have qrhl_V3: "qRHL (R \<sqinter> Eq V3) c d B"
    by (auto intro!: program.intros)

  have "V3 = W"
    unfolding V3_def V2_def V1_def VWC classical'_def quantum'_def
    using is_classical.simps by auto

  with qrhl_V3 show ?thesis
    by simp
qed

lemma fv_vars: "fv C \<subseteq> vars C"
  by (induction C, auto)

lemma finite_vars[simp]: "finite (vars C)"
  by (induction C, auto)

lemma compatible_refl[simp]: "compatible x x"
  using compatible_sym compatible_trans compatible_inexhaust
  using not_finite_existsD by blast

lemma clean_CVar_case: "is_classical x \<Longrightarrow> CVar (case x of CVar x' \<Rightarrow> x' | QVar q \<Rightarrow> F q) = x" for x F
  using is_classical.simps by auto
lemma clean_QVar_case: "is_quantum x \<Longrightarrow> QVar (case x of QVar x' \<Rightarrow> x' | CVar q \<Rightarrow> F q) = x" for x F
    by (metis (full_types) is_classical.simps var.exhaust var.simps(5))

lemma finite_holes[simp]: "finite (holes C)"
  apply (induction C) by auto


lemma subst_vars_rm_valid[simp]: 
  assumes "valid_var_subst \<sigma>"
  shows "valid_var_subst (\<sigma>(v:=v))"
  using assms unfolding valid_var_subst_def by simp

lemma subst_vars_v_classical:
  assumes "valid_var_subst \<sigma>"
  assumes "is_classical v"
  shows "is_classical (\<sigma> v)"
  using assms(1) assms(2) compatible_is_classical valid_var_subst_def by blast

lemma subst_vars_v_quantum:
  assumes "valid_var_subst \<sigma>"
  assumes "is_quantum v"
  shows "is_quantum (\<sigma> v)"
  using assms using compatible_is_classical valid_var_subst_def by blast

lemma subst_vars_c_compose[simp]:
  assumes "valid_var_subst \<tau>"
  shows "subst_vars_c \<sigma> (subst_vars_c \<tau> p) = subst_vars_c (\<sigma> o \<tau>) p"
  unfolding subst_vars_c_def apply auto
  apply (subst clean_CVar_case)
  apply (simp add: assms subst_vars_v_classical)
  by (rule refl)


lemma subst_vars_q_compose[simp]:
  assumes "valid_var_subst \<tau>"
  shows "subst_vars_q \<sigma> (subst_vars_q \<tau> p) = subst_vars_q (\<sigma> o \<tau>) p"
  unfolding subst_vars_q_def apply auto
  apply (subst clean_QVar_case)
  apply (simp add: assms subst_vars_v_quantum)
  by (rule refl)


lemma full_subst_vars_compose[simp]:
  assumes [simp]: "valid_var_subst \<tau>"
  shows "full_subst_vars \<sigma> (full_subst_vars \<tau> p) = full_subst_vars (\<sigma> o \<tau>) p"
  apply (induction p)
  by (auto simp: o_def)

lemma full_subst_vars_cong:
  assumes [simp]: "valid_var_subst \<sigma>"
  assumes "\<And>x. x\<in>vars p \<Longrightarrow> \<sigma> x = \<tau> x"
  shows "full_subst_vars \<sigma> p = full_subst_vars \<tau> p"
  apply (insert assms, induction p)
  by (auto simp: subst_vars_q_def subst_vars_c_def intro!: subst_vars_e_cong)

lemma subst_vars_cong:
  assumes [simp]: "valid_var_subst \<sigma>"
  assumes "\<And>x. x\<in>fv p \<Longrightarrow> \<sigma> x = \<tau> x"
  shows "subst_vars \<sigma> p = subst_vars \<tau> p"
proof (insert assms, induction p arbitrary: \<sigma> \<tau>)
  case (Local x p)
  have *: "y \<in> fv p \<Longrightarrow> (\<sigma>(x:=x)) y = (\<tau>(x:=x)) y" for y
    using Local.prems(2)[of y] by auto
  show ?case
    apply simp
    apply (rule Local.IH)
    using Local.prems(1) apply (rule subst_vars_rm_valid)
    using * by simp
qed (auto simp: subst_vars_q_def subst_vars_c_def intro!: subst_vars_e_cong)

lemma substitute_full_subst_vars_Skip[simp]:
  "substitute (full_subst_vars \<sigma> c) (\<lambda>_. Skip) = full_subst_vars \<sigma> (substitute c (\<lambda>_. Skip))"
  apply (induction c) by auto

lemma full_subst_vars_id:
  assumes "bij \<sigma>"
  assumes "valid_var_subst \<sigma>"
  assumes "var_subst_dom \<sigma> \<inter> fv c = {}"
  shows "full_subst_vars \<sigma> c =d= c"
  unfolding denot_eq'_def apply simp
  apply (rule full_subst_vars_id0)
  using assms by (auto simp: program.intros(3) program_substitute)

lemma vars_full_subst_vars:
  assumes "valid_var_subst \<sigma>"
  shows "vars (full_subst_vars \<sigma> p) = \<sigma> ` vars p"
  apply (induction p)
  by (simp_all add: image_image image_Un subst_vars_c_def
                    fve_subst_vars_e[OF assms] subst_vars_q_def
                    clean_CVar_case[OF subst_vars_v_classical[OF assms]]
                    clean_QVar_case[OF subst_vars_v_quantum[OF assms]])


lemma subst_vars_id[simp]:
  shows "subst_vars (\<lambda>x. x) c = c"
  by (induction c, auto simp: subst_vars_c_def[abs_def] subst_vars_q_def[abs_def] fun_upd_def)


lemma subst_vars_idI:
  assumes "valid_var_subst \<sigma>"
  assumes "fv c \<inter> var_subst_dom \<sigma> = {}"
  shows "subst_vars \<sigma> c = c"
  apply (subst (3) subst_vars_id[symmetric])
  apply (rule subst_vars_cong)
  using assms unfolding var_subst_dom_def by auto


inductive_cases
  ic_nc_Local: "no_conflict \<sigma> (Local v c)"
  and ic_nc_IfTE: "no_conflict \<sigma> (IfTE e c1 c2)"
  and ic_nc_Seq: "no_conflict \<sigma> (c1; c2)"
  and ic_nc_While: "no_conflict \<sigma> (While e c)"

lemma subst_vars_compose:
  assumes "valid_var_subst f"
  assumes "valid_var_subst g"
  assumes "no_conflict g c"
  shows "subst_vars f (subst_vars g c) = subst_vars (f o g) c"
  using assms
proof (induction c arbitrary: f g)
  case (Local x c)
  from Local.prems have no: "no_conflict g (Local x c)"
    by simp
  then have no': "no_conflict (g(x := x)) c"
    by (rule ic_nc_Local)

  from Local.prems
  have validf: "valid_var_subst (f(x := x))" and validg: "valid_var_subst (g(x := x))"
    unfolding valid_var_subst_def by auto
  then have validfg: "valid_var_subst (f(x := x) \<circ> g(x := x))"
    by (metis comp_apply compatible_trans valid_var_subst_def)

  have *: "(f(x := x) \<circ> g(x := x)) y = ((f o g)(x := x)) y" if "y \<in> fv c" for y
    using no apply (rule ic_nc_Local)
    using that var_subst_dom_def
    by fastforce

  show ?case 
    apply simp
    apply (subst Local.IH[OF validf validg no'])
    using validfg apply (rule subst_vars_cong)
    using * by (auto simp: o_def)
next
  case (IfTE e c1 c2)
  show ?case
    apply simp
    apply (subst IfTE.IH)
    using IfTE.prems apply (auto simp: o_def intro: ic_nc_IfTE)[3]
    apply (subst IfTE.IH)
    using IfTE.prems by (auto simp: o_def intro: ic_nc_IfTE)
next
  case Seq
  show ?case 
    apply simp
    apply (subst Seq.IH)
    using Seq.prems apply (auto simp: o_def intro: ic_nc_Seq)[3]
    apply (subst Seq.IH)
    using Seq.prems by (auto simp: o_def intro: ic_nc_Seq)
qed (auto simp: o_def intro: ic_nc_While)

lemma valid_var_subst_comp[intro]:
  "valid_var_subst f \<Longrightarrow> valid_var_subst g \<Longrightarrow> valid_var_subst (f \<circ> g)"
  unfolding valid_var_subst_def apply auto
  using compatible_trans by blast

lemma fresh_compatible:
  assumes "finite {x. \<not> P x}"
  shows "\<exists>y. compatible x y \<and> P y"
  using Collect_mono_iff assms compatible_inexhaust infinite_super by fastforce


lemma size_full_subst_vars[simp]:
  "size (full_subst_vars f c) = size c"
  by (induction c, auto)

lemma finite_localvars[simp]: "finite (localvars c)"
  by (induction c, auto)


lemma localvars_vars: "localvars c \<subseteq> vars c"
  by (induction c, auto)

lemma localvars_full_subst_vars[simp]: "localvars (full_subst_vars f c) = f ` localvars c"
  by (induction c, auto)


lemma avoiding_subst:
  assumes \<open>finite V\<close> \<open>finite avoid\<close>
  obtains \<sigma>1 :: "var \<Rightarrow> var" 
    where "valid_var_subst \<sigma>1"
    and "inj_on \<sigma>1 V"
    and "var_subst_dom \<sigma>1 \<subseteq> V"
    and "\<sigma>1 ` V \<inter> avoid = {}"
  apply atomize_elim using \<open>finite V\<close> \<open>finite avoid\<close>
proof (induction V arbitrary: avoid)
  case empty
  show ?case 
    apply (rule exI[of _ id])
    by (auto simp add: var_subst_dom_def valid_var_subst_def)
next
  case (insert x F)

  from \<open>finite avoid\<close>
  obtain y where compat: "compatible x y" and avoid_y: "y \<notin> avoid"
    by (atomize_elim, rule_tac fresh_compatible, simp)

  from \<open>finite avoid\<close>
  have "finite (insert y avoid)"
    by simp
  from insert.IH[OF this]
  obtain \<sigma>' where valid: "valid_var_subst \<sigma>'" and inj: "inj_on \<sigma>' F" 
    and dom: "var_subst_dom \<sigma>' \<subseteq> F" and avoid: "\<sigma>' ` F \<inter> insert y avoid = {}"
    by auto

  define \<sigma>1 where "\<sigma>1 = \<sigma>' (x:=y)"

  from valid have "valid_var_subst \<sigma>1"
    unfolding \<sigma>1_def
    by (simp add: compat valid_var_subst_def)

  moreover
  have "inj_on \<sigma>1 (insert x F)"
    apply (rule_tac inj_on_insert[THEN iffD2])
    unfolding \<sigma>1_def apply auto
     apply (metis fun_upd_other inj inj_on_cong insert.hyps(2))
    using avoid by auto

  moreover
  from dom 
  have "var_subst_dom \<sigma>1 \<subseteq> insert x F"
    unfolding \<sigma>1_def var_subst_dom_def by auto

  moreover  
  have "\<sigma>1 ` insert x F \<inter> avoid = {}"
    unfolding \<sigma>1_def using avoid avoid_y by auto

  ultimately show ?case
    by auto
qed


lemma subst_bij_id'[simp]: "substp_bij id A = A"
  apply (rule substp_bij_id, auto)
  using valid_var_subst_def by auto

lemma extend_var_subst:
  assumes "inj_on \<sigma> V"
  assumes "valid_var_subst \<sigma>"
  assumes "finite V"
  obtains \<tau> where "bij \<tau>" and "valid_var_subst \<tau>" and "\<forall>x\<in>V. \<tau> x = \<sigma> x"
proof -
  obtain V' where V': "V = set V'" and "distinct V'"
    using \<open>finite V\<close> finite_distinct_list by blast
  define W W' VW where "W = \<sigma> ` V" and "W' = map \<sigma> V'" and "VW = V \<union> W"

  have \<open>finite VW\<close>
    by (simp add: VW_def W_def assms(3))
  then obtain Z' where compatVZ: "list_all2 compatible V' Z'"
    and "distinct Z'" and "set Z' \<inter> VW = {}"
    apply atomize_elim
  proof (induction V' arbitrary: VW)
    case Nil
    show ?case by auto
  next
    case (Cons x V'')
    obtain Z'' where compat: "list_all2 compatible V'' Z''" and "distinct Z''" 
      and disj: "set Z'' \<inter> insert x VW = {}"
      using Cons.IH Cons.prems by blast
    obtain y where [simp]: "compatible x y" and "y \<notin> VW" and "y \<notin> set Z''"
      apply atomize_elim apply (rule fresh_compatible) 
      using Cons.prems by auto 
    define Z' V' where "Z' = y # Z''" and "V' = x # V''"
    have "list_all2 compatible V' Z'"
      unfolding V'_def Z'_def using compat by auto
    moreover have "distinct Z'"
      unfolding Z'_def using \<open>distinct Z''\<close> \<open>y \<notin> set Z''\<close> by auto
    moreover have "set Z' \<inter> VW = {}"
      unfolding Z'_def using \<open>y \<notin> VW\<close> disj by auto
    ultimately show ?case
      apply (rule_tac exI[of _ Z'])
      by (auto simp: V'_def)
  qed

  define f ok where "f X Y a = (if a \<in> set X then Y ! (SOME i. X!i=a \<and> i<length X) 
                          else if a \<in> set Y then X ! (SOME i. Y!i=a \<and> i<length Y)
                          else a)"
    and "ok X Y \<longleftrightarrow> length X = length Y \<and> distinct X \<and> distinct Y \<and> set X \<inter> set Y = {}"
  for X Y and a :: var
  have idx[simp]: "(SOME i. X!i=X!j \<and> i<length X) = j" if "distinct X" and "j<length X" for X :: "var list" and j
  proof -
    have "X!(SOME i. X!i=X!j \<and> i<length X) = X!j \<and> (SOME i. X!i=X!j \<and> i<length X) < length X"
      apply (rule someI) using that by simp
    then show ?thesis
      apply (rule_tac nth_eq_iff_index_eq[THEN iffD1])
      using that by auto
  qed
  have evalf1: "f X Y (X!i) = Y!i" if "ok X Y" and [simp]: "i < length X" for X Y i
    unfolding f_def using that unfolding ok_def by (subst idx, auto)
  have evalf2: "f X Y (Y!i) = X!i" if "ok X Y" and [simp]: "i < length X" for X Y i
    unfolding f_def using that unfolding ok_def by (subst idx, auto)
  have evalf3: "f X Y a = a" if "a \<notin> set X \<union> set Y" for X Y a
    unfolding f_def using that by auto
  have f_idem: "f X Y \<circ> f X Y = id" if "ok X Y" for X Y
  proof (rule ext, simp)
    fix a
    consider (X) i where "a = X!i" "i < length X" | (Y) i where "a = Y!i" "i < length Y" | (none) "a \<notin> set X \<union> set Y"
      apply auto by (metis in_set_conv_nth)
    then show "f X Y (f X Y a) = a"
      apply cases
      using that by (auto simp add: evalf1 evalf2 evalf3 ok_def)
  qed
  then have bij_f: "bij (f X Y)" if "ok X Y" for X Y
    using o_bij that by auto
  have all_f1: "R a (f X Y a)" if "ok X Y" and all2: "list_all2 R X Y" and "a \<in> set X" for R X Y a
  proof -
     obtain i where i: "i < length X" and Xi: "X!i = a"
      using \<open>a \<in> set X\<close> by (meson in_set_conv_nth)
    then have *: "f X Y a = Y!i"
      using \<open>ok X Y\<close> evalf1 by blast
    have "R (X!i) (Y!i)"
      using all2 i by (simp add: list_all2_nthD)
    with Xi * show ?thesis
      by simp
  qed
  have all_f2: "R a (f X Y a)" if "ok X Y" and all2: "list_all2 R X Y" 
    and "a \<in> set Y" and "symp R" for R X Y a
  proof -
     obtain i where i: "i < length Y" and Yi: "Y!i = a"
      using \<open>a \<in> set Y\<close> by (meson in_set_conv_nth)
    then have *: "f X Y a = X!i"
      using evalf2 ok_def that(1) by auto
    have "R (X!i) (Y!i)"
      using all2 i
      by (simp add: list_all2_nthD2)
    with Yi * \<open>symp R\<close> show ?thesis
      using sympD by fastforce
  qed
  have all_f3: "R a (f X Y a)" if "ok X Y" and \<open>reflp R\<close> 
    and "a \<notin> set X \<union> set Y" for R X Y a
    using that apply (simp add: evalf3)
    by (simp add: reflpD)
  have all_f: "R a (f X Y a)" if "ok X Y" and \<open>list_all2 R X Y\<close> and \<open>reflp R\<close> and \<open>symp R\<close> for X Y R a
    using all_f1 all_f2 all_f3 that by fastforce

  have [simp]: "ok V' Z'"
    unfolding ok_def
    by (metis Int_Un_distrib VW_def \<open>V = set V'\<close> \<open>distinct V'\<close> \<open>distinct Z'\<close> \<open>set Z' \<inter> VW = {}\<close> bot_eq_sup_iff compatVZ inf.commute list_all2_lengthD)
  have [simp]: "ok Z' W'"
    by (metis Int_Un_distrib VW_def W'_def W_def \<open>V = set V'\<close> \<open>distinct V'\<close> \<open>distinct Z'\<close> \<open>set Z' \<inter> VW = {}\<close> assms(1) bot_eq_sup_iff compatVZ distinct_map length_map list_all2_lengthD ok_def set_map)
  have compatZW: "list_all2 compatible Z' W'"
    using compatVZ unfolding W'_def
    by (smt assms(2) compatible_sym compatible_trans length_map list_all2_conv_all_nth nth_map valid_var_subst_def)

  define \<tau> where "\<tau> = f Z' W' \<circ> f V' Z'"

  have "bij \<tau>"
    unfolding \<tau>_def apply (rule bij_comp)
    by (rule bij_f, simp)+
  moreover
  have "valid_var_subst \<tau>"
  proof -
    have "valid_var_subst (f V' Z')"
      unfolding valid_var_subst_def apply auto
      by (rule all_f, auto simp: compatVZ reflpI compatible_sym sympI)
    moreover have "valid_var_subst (f Z' W')"
      unfolding valid_var_subst_def apply auto
      by (rule all_f, auto simp: compatZW reflpI compatible_sym sympI)
    ultimately show ?thesis
      unfolding \<tau>_def by auto
  qed
  moreover have "\<tau> a = \<sigma> a" if a: "a\<in>V" for a
  proof -
     obtain i where i: "i < length V'" and V'i: "V'!i = a"
      using a unfolding V' by (meson in_set_conv_nth)
    then have "f V' Z' a = Z'!i"
      using \<open>ok V' Z'\<close> evalf1 by blast
    then have "f Z' W' (f V' Z' a) = W'!i"
      using \<open>i < length V'\<close> \<open>ok V' Z'\<close> \<open>ok Z' W'\<close> evalf1 ok_def by auto
    also have "W'!i = \<sigma> a"
      unfolding W'_def V'i[symmetric] using i by auto
    finally show ?thesis
      unfolding \<tau>_def by simp
  qed

  ultimately show ?thesis
    using that by auto
qed


lemma substp_substp_bij:
  assumes "bij \<tau>" and "valid_var_subst \<tau>" and "\<forall>x\<in>fvp A. \<tau> x = \<sigma> x"
  shows "substp \<sigma> A = substp_bij \<tau> A"
proof -
  define \<tau>' where "\<tau>' = (SOME \<tau>. bij \<tau> \<and> valid_var_subst \<tau> \<and> (\<forall>x\<in>fvp A. \<tau> x = \<sigma> x))"
  have "bij \<tau>' \<and> valid_var_subst \<tau>' \<and> (\<forall>x\<in>fvp A. \<tau>' x = \<sigma> x)"
    unfolding \<tau>'_def apply (rule someI[where P=\<open>\<lambda>\<tau>. bij \<tau> \<and> valid_var_subst \<tau> \<and> (\<forall>x\<in>fvp A. \<tau> x = \<sigma> x)\<close>])
    using assms by simp
  then have "bij \<tau>'" and "valid_var_subst \<tau>'" and \<tau>'_\<sigma>: "\<forall>x\<in>fvp A. \<tau>' x = \<sigma> x"
    by auto
  define \<gamma> where "\<gamma> = inv \<tau> \<circ> \<tau>'"
  then have \<tau>_alt_def: "\<tau>' = \<tau> \<circ> \<gamma>"
    using \<open>bij \<tau>\<close>
    by (simp add: bij_betw_def fun.map_comp surj_iff)
  have "valid_var_subst \<gamma>"
    using \<open>valid_var_subst \<tau>'\<close> \<open>valid_var_subst \<tau>\<close>
    unfolding \<gamma>_def valid_var_subst_def apply auto
    by (metis assms(1) bijection.inv_right bijection_def compatible_sym compatible_trans)
  have \<gamma>_id: "x \<in> fvp A \<Longrightarrow> \<gamma> x = x" for x
    unfolding \<gamma>_def
    by (simp add: \<tau>'_\<sigma> assms(1) assms(3) bij_is_inj inv_f_eq)
  have "bij \<gamma>"
    unfolding \<gamma>_def using \<open>bij \<tau>\<close> \<open>bij \<tau>'\<close>
    using bij_betw_trans bij_imp_bij_inv by blast

  have sub\<sigma>_sub\<tau>': "substp \<sigma> A = substp_bij \<tau>' A"
    unfolding substp_def \<tau>'_def by simp
  also have "\<dots> = substp_bij \<tau> (substp_bij \<gamma> A)"
    unfolding \<tau>_alt_def
    apply (subst substp_bij_comp)
    using \<open>valid_var_subst \<gamma>\<close> \<open>valid_var_subst \<tau>\<close> \<open>bij \<gamma>\<close> \<open>bij \<tau>\<close>
    by auto
  also have "\<dots> = substp_bij \<tau> A"
    apply (subst (2) substp_bij_id)
    using \<open>valid_var_subst \<gamma>\<close> \<gamma>_id \<open>bij \<gamma>\<close> by auto
  finally show ?thesis
    by -
qed


lemma substp_cong:
  assumes eq: "\<And>x. x \<in> fvp A \<Longrightarrow> \<sigma> x = \<tau> x"
  assumes valid: "valid_var_subst \<sigma>" "valid_var_subst \<tau>"
  assumes inj\<sigma>: "inj_on \<sigma> (fvp A)"
  shows "substp \<sigma> A = substp \<tau> A" 
proof -
  from inj\<sigma> eq have inj\<tau>: "inj_on \<tau> (fvp A)"
    using inj_on_cong by blast

  from valid inj\<sigma>
  obtain \<sigma>' where "bij \<sigma>'" and "valid_var_subst \<sigma>'" and eq\<sigma>: "\<forall>x\<in>fvp A. \<sigma>' x = \<sigma> x"
    using extend_var_subst by (metis finite_fvp)
  from valid inj\<tau>
  obtain \<tau>' where "bij \<tau>'" and "valid_var_subst \<tau>'" and eq\<tau>: "\<forall>x\<in>fvp A. \<tau>' x = \<tau> x"
    using extend_var_subst by (metis finite_fvp)
  define \<gamma> where "\<gamma> = inv \<tau>' \<circ> \<sigma>'"
  with \<open>bij \<tau>'\<close> have \<sigma>': "\<sigma>' = \<tau>' \<circ> \<gamma>"
    by (simp add: bijection.intro bijection.inv_comp_right o_assoc)
  with \<open>valid_var_subst \<sigma>'\<close> \<open>valid_var_subst \<tau>'\<close> have "valid_var_subst \<gamma>"
    by (metis comp_apply compatible_sym compatible_trans valid_var_subst_def)
  from \<gamma>_def \<open>bij \<tau>'\<close> eq eq\<sigma> eq\<tau>
  have \<gamma>_id: "\<gamma> x = x" if "x \<in> fvp A" for x
    by (simp add: bij_is_inj inv_f_eq that)
  have "bij \<gamma>"
    by (simp add: \<gamma>_def \<open>bij \<sigma>'\<close> \<open>bij \<tau>'\<close> bij_comp bijection.bij_inv bijection.intro)

  have "substp \<sigma> A = substp_bij \<sigma>' A"
    apply (rule substp_substp_bij)
    using \<open>bij \<sigma>'\<close> \<open>valid_var_subst \<sigma>'\<close> eq\<sigma> by auto
  also have "\<dots> = substp_bij \<tau>' (substp_bij \<gamma> A)"
    unfolding \<sigma>' 
    using \<open>bij \<sigma>'\<close> \<open>bij \<tau>'\<close> \<open>valid_var_subst \<gamma>\<close> \<open>valid_var_subst \<tau>'\<close>
    using \<gamma>_def bij_comp bij_imp_bij_inv substp_bij_comp by force
  also have "\<dots> = substp_bij \<tau>' A"
    apply (subst (2) substp_bij_id)
    using \<open>bij \<gamma>\<close> \<open>valid_var_subst \<gamma>\<close> \<open>valid_var_subst \<gamma>\<close>
    using \<gamma>_id by auto
  also have "\<dots> = substp \<tau> A"
    apply (rule substp_substp_bij[symmetric])
    using \<open>bij \<tau>'\<close> \<open>valid_var_subst \<tau>'\<close> eq\<tau> by auto
  finally show ?thesis
    by -
qed


lemma CVar_subst_vars_c[simp]: 
  assumes "valid_var_subst \<sigma>"
  shows "CVar (subst_vars_c \<sigma> x) = \<sigma> (CVar x)"
  using assms unfolding subst_vars_c_def valid_var_subst_def
  by (simp add: assms clean_CVar_case subst_vars_v_classical)

lemma QVar_subst_vars_q[simp]: 
  assumes "valid_var_subst \<sigma>"
  shows "QVar (subst_vars_q \<sigma> x) = \<sigma> (QVar x)"
  using assms unfolding subst_vars_q_def valid_var_subst_def
  by (simp add: assms clean_QVar_case subst_vars_v_quantum)

lemma fv_subst_vars:
  assumes "valid_var_subst \<sigma>"
  shows "fv (subst_vars \<sigma> c) \<subseteq> \<sigma> ` fv c"
  using assms
proof (induction c arbitrary: \<sigma>)
  case (Local x c)
  have IH: "fv (subst_vars (\<sigma>(x := x)) c) \<subseteq> \<sigma>(x := x) ` fv c"
    apply (rule Local.IH[where \<sigma>="\<sigma>(x := x)"])
    using Local.prems subst_vars_rm_valid by blast
  then show ?case
    by auto
qed (auto simp add: image_Un image_image, blast+)

lemma fv_subst_vars':
  assumes "valid_var_subst \<sigma>"
  assumes "no_conflict \<sigma> c"
  shows "fv (subst_vars \<sigma> c) = \<sigma> ` fv c"
  using assms
proof (induction c arbitrary: \<sigma>)
  case (Local x c)
  have IH: "fv (subst_vars (\<sigma>(x := x)) c) = \<sigma>(x := x) ` fv c"
    apply (rule Local.IH[where \<sigma>="\<sigma>(x := x)"])
    using Local.prems(1) subst_vars_rm_valid apply blast
    using Local.prems(2) ic_nc_Local by blast
  then show ?case
    apply auto
    by (smt Int_Collect Local.prems(2) ic_nc_Local image_eqI var_subst_dom_def)
next
  case IfTE
  then show ?case
    apply (auto simp add: image_Un image_image)
    apply (meson fv_subst_vars subset_iff)
    apply (meson fv_subst_vars subset_iff)
    apply (metis ic_nc_IfTE imageI)
    by (metis ic_nc_IfTE imageI)
next
  case While
  then show ?case
    apply (auto simp add: image_Un image_image)
    apply (meson fv_subst_vars subset_iff)
    using ic_nc_While by blast
next
  case Seq
  then show ?case
    apply (auto simp add: image_Un image_image)
    apply (meson fv_subst_vars subset_iff)
    apply (meson fv_subst_vars subset_iff)
    apply (metis ic_nc_Seq imageI)
    by (metis ic_nc_Seq imageI)
qed (auto simp add: image_Un image_image)


inductive_cases program_ind_cases:
  "program (IfTE e c d)"
  "program (While c d)"
  "program (Local x c)"
  "program (c; d)"

lemma program_full_subst_vars[simp]: "program (full_subst_vars \<sigma> c) = program c"
  by (induction c, auto intro: program.intros elim: program_ind_cases)

lemma subst_vars_c_id[simp]: "subst_vars_c id = id"
  unfolding subst_vars_c_def by auto

lemma subst_vars_q_id[simp]: "subst_vars_q id = id"
  unfolding subst_vars_q_def by auto

lemma full_subst_vars_id'[simp]: "full_subst_vars id = id"
  apply (rule ext, rename_tac c, induct_tac c)
  by (auto simp: subst_vars_c_id[unfolded id_def] subst_vars_q_id[unfolded id_def])


lemma Fun_swap_id_inv[simp]: "inv (Fun.swap x y id) = Fun.swap x y id"
  by (simp add: comp_swap inv_unique_comp)


lemma vars_fv_localvars: "vars c = fv c \<union> localvars c"
  by (induction c, auto)

lemma fv_full_subst_vars: 
  assumes [simp]: "valid_var_subst \<sigma>"
  assumes "inj_on \<sigma> (vars c)"
  shows "fv (full_subst_vars \<sigma> c) = \<sigma> ` fv c"
  using assms(2)
  apply (induction c)
  apply (simp_all add: inj_on_Un image_Un image_image)
  by (smt Diff_subset Un_upper2 fv_vars image_empty image_insert inf_sup_aci(5) inj_on_image_set_diff inj_on_insert insert_def order_trans singleton_conv)




lemma full_subst_vars_subst_vars_eq: 
  assumes "var_subst_dom \<sigma> \<inter> localvars c = {}"
  shows "full_subst_vars \<sigma> c = subst_vars \<sigma> c"
  using assms apply (induction c)
  by (auto simp: var_subst_dom_def fun_upd_idem)

lemma full_subst_vars_subst_vars_comm:
  assumes [simp]: "bij \<tau>"
  assumes valid\<sigma>[simp]: "valid_var_subst \<sigma>"
  assumes valid\<tau>[simp]: "valid_var_subst \<tau>"
  shows "full_subst_vars \<tau> (subst_vars \<sigma> c) = subst_vars (\<tau> \<circ> \<sigma> \<circ> inv \<tau>) (full_subst_vars \<tau> c)"
  using valid\<sigma>
proof (induction c arbitrary: \<sigma>)
  case (Local x c)
  show ?case 
    apply simp
    apply (subst Local.IH)
    apply (simp add: Local.prems)
    by (metis assms(1) bij_inv_eq_iff comp_apply fun_upd_apply)
qed (auto simp: o_def inv_f_f bij_is_inj)

lemma no_conflict_full_subst_vars:
  assumes [simp]: "bij \<tau>"
  assumes [simp]: "valid_var_subst \<tau>"
  assumes "no_conflict \<sigma> c"
  shows "no_conflict (\<tau> \<circ> \<sigma> \<circ> inv \<tau>) (full_subst_vars \<tau> c)"
  using assms(3)
proof induction
  case (nc_Local \<sigma> v c)
  have [simp]: "inj_on \<tau> A" for A
    using assms
    using bij_is_inj inj_on_subset by blast
  have [simp]: "var_subst_dom (\<tau> \<circ> \<sigma> \<circ> inv \<tau>) = \<tau> ` var_subst_dom \<sigma>"
    unfolding var_subst_dom_def apply auto
    apply (smt assms(1) bij_inv_eq_iff mem_Collect_eq setcompr_eq_image)
    by (simp add: inj_eq)
  have *: "(\<tau> \<circ> \<sigma> \<circ> inv \<tau>)(\<tau> v := \<tau> v) = \<tau> \<circ> \<sigma>(v := v) \<circ> inv \<tau>"
    apply rule apply auto
    by (metis assms(1) bij_inv_eq_iff)
  have 1: "no_conflict ((\<tau> \<circ> \<sigma> \<circ> inv \<tau>)(\<tau> v := \<tau> v)) (full_subst_vars \<tau> c)"
    using nc_Local.IH unfolding * by -
  have 2: "\<tau> v \<notin> (\<tau> \<circ> \<sigma> \<circ> inv \<tau>) `
            (fv (full_subst_vars \<tau> c) \<inter> var_subst_dom (\<tau> \<circ> \<sigma> \<circ> inv \<tau>))"
    apply (simp only: image_comp[symmetric])
    apply (simp add: inj_image_mem_iff fv_full_subst_vars flip: image_Int)
    by (fact nc_Local)
  show ?case
    apply (simp only: full_subst_vars.simps)
    using 1 2 by (rule no_conflict.nc_Local)
qed (auto intro!: no_conflict.intros)

lemma no_conflict_full_subst_vars':
  assumes [simp]: "bij \<tau>"
  assumes [simp]: "valid_var_subst \<tau>"
  assumes "no_conflict (inv \<tau> \<circ> \<sigma> \<circ> \<tau>) c"
  shows "no_conflict \<sigma> (full_subst_vars \<tau> c)"
  apply (subst asm_rl[of "\<sigma> = \<tau> \<circ> (inv \<tau> \<circ> \<sigma> \<circ> \<tau>) \<circ> inv \<tau>"])
  apply (metis assms(1) bijection.intro bijection.inv_comp_right comp_assoc comp_id fun.map_id)
  using assms by (rule no_conflict_full_subst_vars)

lemma no_conflict_cong:
  assumes "\<And>x. x \<in> fv c \<Longrightarrow> \<sigma> x = \<tau> x"
  assumes "no_conflict \<sigma> c"
  shows "no_conflict \<tau> c"
  using assms(2,1)
proof (induction arbitrary: \<tau>)
  case (nc_Local \<sigma> v c)
  then show ?case 
    apply auto
    by (smt Int_iff fun_upd_other fun_upd_same image_iff mem_Collect_eq no_conflict.nc_Local var_subst_dom_def)
qed (auto simp: no_conflict.intros)

lemma localvars_subst_vars[simp]:
  shows "localvars (subst_vars \<sigma> c) = localvars c"
  by (induction c arbitrary: \<sigma>, auto)


lemma no_conflict_remove: 
  assumes "no_conflict \<sigma> c"
  shows "no_conflict (\<sigma>(x:=x)) c"
  using assms
proof (induction)
  case (nc_Local \<sigma> v c)
  show ?case
    apply (rule no_conflict.intros)
     apply (metis nc_Local.IH fun_upd_twist) 
    using nc_Local by (simp add: image_iff var_subst_dom_def)
qed (auto simp: no_conflict.intros)

lemma localvars_dom_no_conflict:
  assumes "localvars c \<inter> \<sigma> ` (fv c \<inter> var_subst_dom \<sigma>) = {}"
  shows "no_conflict \<sigma> c"
  using assms
proof (induction c arbitrary: \<sigma>)
  case (Local x c)
  have "no_conflict (\<sigma>(x := x)) c"
    apply (rule Local.IH)
    using Local.prems
    by (auto simp add: var_subst_dom_def)
  moreover have "x \<notin> \<sigma> ` (fv c \<inter> var_subst_dom \<sigma>)"
    using Local.prems
    by (auto simp add:  var_subst_dom_def)
  ultimately show ?case
    by (rule no_conflict.intros)
qed (auto intro!: no_conflict.intros)


lemma valid_swap[simp]: "compatible x y \<Longrightarrow> valid_var_subst (Fun.swap x y id)"
  unfolding valid_var_subst_def apply auto
  by (metis compatible_refl compatible_sym id_apply swap_apply(1) swap_apply(2) swap_apply(3))


lemma fv_foldr_Local[simp]: "fv (foldr Local V c) = fv c - set V"
  by (induction V, auto)

lemma valid_var_subst_idx[simp]: 
  assumes "valid_var_subst \<tau>"
  shows "valid_var_subst (idx_var_subst side \<tau>)"
  using assms unfolding valid_var_subst_def idx_var_subst_def
  apply auto
  by (metis compatible_idx compatible_sym compatible_trans f_inv_into_f range_eqI)

lemma inj_idx_var_subst[simp]:
  assumes "inj \<tau>"
  shows "inj (idx_var_subst side \<tau>)"
  using assms unfolding inj_def idx_var_subst_def
  by (metis idx_inj inv_into_injective range_eqI)


lemma inj_on_idx_var_subst1[simp]:
  assumes "NO_MATCH UNIV X"
  assumes "inj_on \<tau> (deidx side X)"
  shows "inj_on (idx_var_subst side \<tau>) X"
proof (rule inj_onI)
  fix x y assume "x \<in> X" and "y \<in> X"
  assume eq: "idx_var_subst side \<tau> x = idx_var_subst side \<tau> y"

  consider (x) "x \<in> range (idx side)" "y \<notin> range (idx side)"
    | (y) "y \<in> range (idx side)" "x \<notin> range (idx side)"
    | (xy) "y \<in> range (idx side)" "x \<in> range (idx side)"
    | (none) "y \<notin> range (idx side)" "x \<notin> range (idx side)"
    by metis
  then show "x = y"
  proof cases
    case x
    with eq show ?thesis 
      unfolding idx_var_subst_def by auto
  next
    case y
    with eq show ?thesis 
      unfolding idx_var_subst_def by auto
  next
    case xy
    with eq show ?thesis 
      unfolding idx_var_subst_def using assms
      unfolding deidx_def apply auto
      using \<open>x \<in> X\<close> \<open>y \<in> X\<close> inv_into_f_f by fastforce
  next
    case none
    with eq show ?thesis
      unfolding idx_var_subst_def by auto
  qed
qed

lemma surj_idx_var_subst[simp]:
  assumes "surj \<tau>"
  shows "surj (idx_var_subst side \<tau>)"
  using assms unfolding surj_def idx_var_subst_def
(* Sledgehammer proof *)
proof -
  assume a1: "\<forall>y. \<exists>x. y = \<tau> x"
  { assume "\<exists>v b. idx b v = esk2_0"
    then have "\<exists>b v. idx b (\<tau> (inv (idx side) v)) = esk2_0 \<and> v \<in> range (idx side)"
      using a1 by (metis (no_types) f_inv_into_f idx_inj rangeI)
    then have "(\<forall>v. \<exists>va. v = (if va \<in> range (idx side) then idx side (\<tau> (inv (idx side) va)) else va)) \<or> (\<exists>b v. (\<not> b \<and> idx b (\<tau> (inv (idx side) v)) = esk2_0) \<and> v \<in> range (idx side)) \<or> (\<exists>v b. (\<not> side \<and> idx b v = esk2_0) \<and> b)"
      by (metis (no_types, hide_lams) assms f_inv_into_f idx_inj rangeI surjD)
    moreover
    { assume "\<exists>b v. (\<not> b \<and> idx b (\<tau> (inv (idx side) v)) = esk2_0) \<and> v \<in> range (idx side)"
      then have "(\<forall>v. \<exists>va. v = (if va \<in> range (idx side) then idx side (\<tau> (inv (idx side) va)) else va)) \<or> (\<exists>v b. (\<not> b \<and> idx b v = esk2_0) \<and> side)"
        by (metis (no_types, hide_lams) assms f_inv_into_f idx_inj rangeI surjD)
      then have "idx side (inv (idx side) esk2_0) = esk2_0 \<longrightarrow> (\<forall>v. \<exists>va. v = (if va \<in> range (idx side) then idx side (\<tau> (inv (idx side) va)) else va))"
        by fastforce }
    ultimately have "idx side (inv (idx side) esk2_0) = esk2_0 \<longrightarrow> (\<forall>v. \<exists>va. v = (if va \<in> range (idx side) then idx side (\<tau> (inv (idx side) va)) else va))"
      by fastforce }
  moreover
  { assume "idx side (inv (idx side) esk2_0) \<noteq> esk2_0"
    then have "\<forall>v. \<exists>va. v = (if va \<in> range (idx side) then idx side (\<tau> (inv (idx side) va)) else va)"
      by (metis (no_types, hide_lams) assms f_inv_into_f idx_inj rangeI surjD)}
  ultimately show "\<forall>v. \<exists>va. v = (if va \<in> range (idx side) then idx side (\<tau> (inv (idx side) va)) else va)"
    by blast
qed

lemma bij_idx_var_subst[simp]:
  assumes "bij \<tau>"
  shows "bij (idx_var_subst side \<tau>)"
  using assms unfolding bij_def 
  by auto

lemma inv_idx_var_subst:
  assumes [simp]: "bij \<tau>"
  shows "inv (idx_var_subst side \<tau>) = idx_var_subst side (inv \<tau>)"
proof -
  have "idx_var_subst side \<tau> (idx_var_subst side (inv \<tau>) x) = x" for x
    apply (auto simp add: inj_def idx_var_subst_def)
    by (meson assms bij_inv_eq_iff)
  then show ?thesis
    apply (rule_tac inj_imp_inv_eq)
    by (auto simp add: bij_is_inj)
qed

lemma var_subst_dom_idx_var_subst[simp]:
  "var_subst_dom (idx_var_subst side \<sigma>) = idx side ` var_subst_dom \<sigma>"
  unfolding var_subst_dom_def idx_var_subst_def by auto

lemma finite_deidx[simp]: "finite X \<Longrightarrow> finite (deidx side X)"
  unfolding deidx_def
  by (metis (full_types) Un_infinite finite_fvp finite_imageD fvp_Eq idx12_def idx_inj' sup_top_right) 

lemma no_conflict_locals:
  assumes "finite X"
  assumes "no_conflict (\<lambda>x. if x \<in> X then x else \<sigma> x) c"
  assumes "X \<inter> \<sigma> ` (fv c \<inter> var_subst_dom \<sigma>) = {}"
  shows "no_conflict \<sigma> (locals X c)"
  using \<open>finite X\<close>
proof (rule locals.F_intro)
  fix X' assume X': "set X' = X" assume "distinct X'"
  show "no_conflict \<sigma> (foldr Local X' c)"
    using assms(2,3) unfolding X'[symmetric]
  proof (induction X' arbitrary: \<sigma>)
    case Nil then show ?case by simp
  next
    case (Cons x X)
    then have nc: "no_conflict (\<lambda>y. if y \<in> set (x # X) then y else \<sigma> y) c"
      and disj: "set (x # X) \<inter> \<sigma> ` (fv c \<inter> var_subst_dom \<sigma>) = {}"
      by -

    have disj': "set X \<inter> \<sigma>(x := x) ` (fv c \<inter> var_subst_dom (\<sigma>(x := x))) = {}"
      using disj by (auto simp: var_subst_dom_def)

    from nc have nc': "no_conflict (\<lambda>y. if y \<in> set X then y else (\<sigma>(x := x)) y) c"
      apply (rule no_conflict_cong[rotated]) by auto
    from nc' disj' have ncx: "no_conflict (\<sigma>(x := x)) (foldr Local X c)"
      by (rule Cons.IH)

    have notin: "x \<notin> \<sigma> ` (fv (foldr Local X c) \<inter> var_subst_dom \<sigma>)"
      using disj image_iff by auto
    show ?case
      apply simp
      using ncx notin by (rule nc_Local)
  qed
qed

lemma no_conflict_fv:
  assumes "var_subst_dom \<sigma> \<inter> fv c = {}"
  shows "no_conflict \<sigma> c"
  by (metis Int_empty_right assms empty_is_image inf.commute localvars_dom_no_conflict)

lemma qrhlelimeq_aux:
  assumes "Q \<supseteq> fv c - overwr c"
  assumes "Q \<supseteq> fv d - overwr d"
  defines "Qtilde \<equiv> Q \<union> quantum' (fv c) \<union> quantum' (fv d)"
  defines "Qstar \<equiv> Qtilde - Q"
  shows "(Qstar \<inter> overwr c) \<union> (Qstar - fv c) = Qstar"
  and "(Qstar \<inter> overwr d) \<union> (Qstar - fv d) = Qstar"
  using assms by blast+



end


==> anc/Locals_Up_Block.thy <==
theory Locals_Up_Block
  imports Helping_Lemmas
begin


lemma locals_up_block:
  fixes Vup and Vstar and Vdown and V
    and c :: "nat \<Rightarrow> context" and n :: nat
  assumes [simp]: "finite Vup"
  defines "call \<equiv> block (map (\<lambda>i. locals (V i) (c i)) [0..<n])"
  defines "d \<equiv> (\<lambda>i. inits (Vstar i); locals (Vdown i) (c i))"
  defines "W \<equiv> rec_nat Vup (\<lambda>i W. W \<union> Vstar i - (fv (c i) - Vdown i))"
  assumes "\<And>i. i<n \<Longrightarrow> program (c i)"
  assumes "\<And>i. i<n \<Longrightarrow> finite (V i)"
  assumes "\<And>i. i<n \<Longrightarrow> Vstar i \<subseteq> Vup"
  assumes "\<And>i. i<n \<Longrightarrow> Vstar i \<supseteq> V i - Vdown i - W i"
  assumes "\<And>i. i<n \<Longrightarrow> Vdown i \<subseteq> V i"
  assumes "\<And>i. i<n \<Longrightarrow> V i \<subseteq> Vdown i \<union> Vup"
  assumes "fv call \<inter> Vup = {}"
  shows "call =d= locals Vup (block (map d [0..<n]))"
  using assms(2-) apply atomize
proof (induction n arbitrary: V Vdown c d Vstar W call)
  case 0
  then show ?case 
    using locals_unused[of Vup Skip] locals.R_sym by auto
next
  case (Suc n)

  have [simp]: "i < Suc n \<longleftrightarrow> i \<le> n" for i
    by auto

  from Suc.prems
  have d_def: "d i = inits (Vstar i) ; locals (Vdown i) (c i)"
    and W0: "W 0 = Vup"
    and W_Suc: "W (Suc i) = W i \<union> Vstar i - (fv (c i) - Vdown i)"
    and finite_V[simp]: "i\<le>n \<Longrightarrow> finite (V i)"
    and finite_c[simp]: "i\<le>n \<Longrightarrow> program (c i)"
    and fv_call: "fv call \<inter> Vup = {}"
    and VVW: "i<Suc n \<Longrightarrow> V i - Vdown i - W i \<subseteq> Vstar i"
    for i
    by auto

  have finite_Vstar[simp]: "i\<le>n \<Longrightarrow> finite (Vstar i)"
    and finite_Vdown[simp]: "i\<le>n \<Longrightarrow> finite (Vdown i)" for i
     apply (meson Suc.prems(6) assms(1) infinite_super le_trans lessI not_less)
    by (meson Suc.prems(8) finite_V finite_subset le_imp_less_Suc)

  define V' Vdown' Vstar' W' and c' d' c'all d'all
    where "V' i = V (Suc i)"
      and "Vdown' i = Vdown (Suc i)"
      and "Vstar' i = Vstar (Suc i)"
      and "W' = rec_nat Vup (\<lambda>i W. W \<union> Vstar' i - (fv (c' i) - Vdown' i))"
      and "c' i = c (Suc i)"
      and "d' i = d (Suc i)"
      and "c'all = block (map (\<lambda>i. locals (V' i) (c' i)) [0..<n])"
      and "d'all = block (map d' [0..<n])"
    for i

  have [simp]: "i \<le> n \<Longrightarrow> program (d i)" for i
    unfolding d_def
    by (simp add: program.intros(10) program_initsI program_localsI)
  have [simp]: "i < n \<Longrightarrow> program (d' i)" for i
    unfolding d'_def by auto 

  have [simp]: "program d'all"
    unfolding d'all_def apply (rule program_blockI)
    by auto
  have [simp]: "i\<le>Suc n \<Longrightarrow> finite (W i)" for i
    unfolding Suc apply (induction i) by auto

  have W'W: "W' i \<supseteq> W (Suc i)" for i
    apply (induction i)
    apply (simp add: Suc.prems W'_def W0 W_Suc sup.absorb1)
    using Vdown'_def Vstar'_def W'_def W_Suc c'_def by auto

  have VVdown': "V' i \<subseteq> Vdown' i \<union> Vup" if "i<n" for i
    by (simp add: Suc.prems Suc_leI V'_def Vdown'_def that)

  have VVW': "V' i - Vdown' i - W' i \<subseteq> Vstar' i" if "i<n" for i
    using that W'W VVW unfolding Vstar'_def V'_def Vdown'_def
    by (metis Diff_mono Suc_mono dual_order.trans subset_refl)

  have "call = locals (V 0) (c 0); c'all"
    unfolding Suc c'all_def
    apply (subst asm_rl[of "[0..<Suc n] = 0 # map Suc [0..<n]"])
     apply (simp add: map_Suc_upt upt_conv_Cons)
    by (simp add: o_def V'_def c'_def)
  with fv_call have fv_c'all: "fv c'all \<inter> Vup = {}"
    by auto

  note IH = Suc.IH[where V=V' and Vdown=Vdown' and Vstar=Vstar' and c=c' and d=d' and W=W' and call=c'all]
  
  have IH: "c'all =d=
   locals Vup (block (map d' [0..<n]))"
    apply (rule IH)
             apply (simp add: c'all_def)
            apply (simp add: Suc.prems Vstar'_def Vdown'_def d'_def c'_def)
           apply (simp add: W'_def)
          apply (simp add: Suc.prems c'_def)
         apply (simp add: Suc.prems V'_def)
        apply (simp add: Suc.prems Vstar'_def)
       apply (simp add: VVW')
      apply (simp add: Suc.prems V'_def Vdown'_def)
     apply (simp add: VVdown')
    by (simp add: fv_c'all)

  have "1 \<le> Suc n" by simp

  have "i \<le> n \<Longrightarrow> x \<notin> V i \<Longrightarrow> x \<in> fv (c i)
    \<Longrightarrow> x \<in> fv (c i) \<Longrightarrow> x \<in> fv call" for x i
    unfolding Suc apply auto by auto
  then have 1: "i \<le> n \<Longrightarrow> x \<notin> V i \<Longrightarrow> x \<in> fv (c i)
    \<Longrightarrow> x \<in> fv (c i) \<Longrightarrow> x \<notin> Vup" for x i
    using Suc by blast

  have *: "W i \<union>
    overwr (block (map d [i..<Suc n])) \<supseteq> Vup \<inter> fv (block (map d [i..<Suc n]))" 
    if "i \<le> Suc n" for i
    using that 
  proof (induction i rule:inc_induct)
    case base
    show ?case by simp
  next
    case (step i)
    define dSuc where "dSuc = block (map d [Suc i..<Suc n])"
    with step have [simp]: "i \<le> n" and 
      IH: "Vup \<inter> fv dSuc \<subseteq> (W i \<union> Vstar i - (fv (c i) - Vdown i)) 
            \<union> overwr dSuc"
      by (auto simp: W_Suc)
    have "Vup \<inter> fv (d i; dSuc) \<subseteq> W i \<union> overwr (d i; dSuc)"
      apply (auto simp: d_def)
            apply (metis "1" Diff_iff VVW \<open>i \<le> n\<close> step.hyps(2) subsetD)
            apply (metis "1" Diff_iff VVW \<open>i \<le> n\<close> step.hyps(2) subsetD)
          apply (simp add: Suc.prems(4) program_covered step.hyps(2))
      using IH apply auto[1]
        apply (metis "1" Diff_iff VVW \<open>i \<le> n\<close> step.hyps(2) subsetD)
       apply (simp add: Suc.prems(4) program_covered step.hyps(2))
      using IH by auto
    then show ?case
      unfolding dSuc_def
      by (metis block.simps(2) list.simps(9) step.hyps(2) upt_conv_Cons)
  qed
  have all_inits_removed: "((Vup-W 1)\<inter>fv d'all)-overwr d'all = {}"
    unfolding d'all_def d'_def 
    apply (insert *[OF \<open>1\<le>Suc n\<close>])
    apply (subst (asm) asm_rl[of "[1..<Suc n] = map Suc [0..<n]"],
           simp add: map_Suc_upt)
    apply (subst (asm) asm_rl[of "[1..<Suc n] = map Suc [0..<n]"],
           simp add: map_Suc_upt)
    by (auto simp add: o_def)
  have W1_fv_c0: "W 1 \<inter> fv (locals (Vdown 0) (c 0)) = {}"
    by (auto simp add: Suc)
  
  have "call
        =d=
        Seq (locals (V 0) (c 0)) (block (map (\<lambda>i. locals (V' i) (c' i)) [0..<n]))"
    unfolding Suc
    apply (subst asm_rl[of "[0..<Suc n] = 0 # (map Suc [0..<n])"])
     apply (simp add: map_Suc_upt upt_conv_Cons)
    by (simp add: o_def V'_def[symmetric] c'_def[symmetric])
  also have "\<dots> =d= locals (V 0) (c 0);
                    locals Vup d'all"
    unfolding d'all_def
    apply (rule denot_eq_seq_cong2)
    by (rule IH[unfolded c'all_def])
  also have "\<dots> =d= locals Vup (locals (V 0) (c 0));
                    locals Vup d'all"
    apply (rule denot_eq_seq_cong1)
    apply (rule locals_unused[THEN denot_eq'_sym])
    using 1 by auto
  also have "\<dots> =d= locals Vup (locals (Vdown 0) (c 0)); 
                    locals Vup d'all"
    apply (subgoal_tac "Vup \<union> Vdown 0 = Vup \<union> V 0")
    apply (smt \<open>program d'all\<close> assms(1) denot_eq_seq_cong1 finite_V finite_Vdown finite_c le0 locals.F_join locals.R_sym locals.R_trans program_localsI)
    using Suc by (smt Diff_partition Un_Diff_cancel W0 boolean_algebra_cancel.sup2 sup_commute zero_less_Suc)
  also have "\<dots> =d= locals Vup (locals (Vdown 0) (c 0);
                      inits Vup; d'all)"
    by (rule locals_seq_merge, auto)
  also have "\<dots> =d= locals Vup (locals (Vdown 0) (c 0);
                      (inits (W 1); inits (Vup-W 1)); d'all)"
    apply (intro denot_eq_cong_locals denot_eq_seq_cong2 denot_eq_seq_cong1)
    using inits_inits
    by (metis (no_types, lifting) Diff_Diff_Int Diff_cancel Diff_eq_empty_iff One_nat_def Suc.prems(6) Un_Diff_Int Un_Diff_cancel W0 W_Suc assms(1) finite_Un locals.R_sym zero_less_Suc)
  also have "\<dots> =d= locals Vup ((locals (Vdown 0) (c 0);
                      inits (W 1)); inits (Vup-W 1); d'all)"
    (* Associativity *)
    apply (intro denot_eq_cong_locals denot_eq_seq_cong2 denot_eq_seq_cong1)
    using denot_eq_seq_assoc locals.R_sym by blast
  also have "\<dots> =d= locals Vup (inits (W 1); locals (Vdown 0) (c 0);
                      inits (Vup-W 1); d'all)"
    apply (intro denot_eq_cong_locals denot_eq_seq_cong2 denot_eq_seq_cong1)
    apply (rule swap)
    using W1_fv_c0 by auto
  also have "\<dots> =d= locals Vup (inits (W 1); locals (Vdown 0) (c 0);
                      (inits ((Vup-W 1)\<inter>fv d'all); inits ((Vup-W 1)-fv d'all)); d'all)"
    apply (intro denot_eq_cong_locals denot_eq_seq_cong2 denot_eq_seq_cong1)
    by (metis Un_Diff_Int Un_commute assms(1) equivp_symp finite_Diff finite_Int inits_inits locals.equiv_R)
  also have "\<dots> =d= locals Vup (inits (W 1); locals (Vdown 0) (c 0);
                      inits ((Vup-W 1)\<inter>fv d'all); (inits ((Vup-W 1)-fv d'all); d'all))"
    (* Associativity *)
    by (meson denot_eq'_trans denot_eq_cong_locals denot_eq_seq_assoc denot_eq_seq_cong1 locals.R_sym)
  also have "\<dots> =d= locals Vup (inits (W 1); locals (Vdown 0) (c 0);
                      inits ((Vup-W 1)\<inter>fv d'all); d'all; 
                      inits ((Vup-W 1)-fv d'all))"
    (* Swapping inits ((Vup-W 1)-fv d'all); d'all *)
    apply (intro denot_eq_cong_locals denot_eq_seq_cong2 denot_eq_seq_cong1
        denot_eq'_trans[OF denot_eq_seq_assoc]
        denot_eq'_trans[OF _ denot_eq_seq_assoc[THEN denot_eq'_sym]])
    apply (rule swap)
    by auto
  also have "\<dots> =d= locals Vup (inits (W 1); locals (Vdown 0) (c 0);
                      inits ((Vup-W 1)\<inter>fv d'all); d'all)"
    (* Removing "inits ((Vup-W 1)-fv d'all" at the end which only initializes
       local variables *)
    apply (rule locals_inits_end)
    by auto
  also have "\<dots> =d= locals Vup (inits (W 1); locals (Vdown 0) (c 0);
          (inits (((Vup-W 1)\<inter>fv d'all)-overwr d'all); inits (((Vup-W 1)\<inter>fv d'all)\<inter>overwr d'all)); d'all)"
    (* Splitting inits ((Vup-W 1)\<inter>fv d'all) *)
    by (smt Diff_Diff_Int Diff_empty all_inits_removed denot_eq_cong_locals denot_eq_seq_cong1 denot_eq_seq_cong2 finite.emptyI locals.F_empty locals_inits_beginning)
  also have "\<dots> =d= locals Vup (inits (W 1); locals (Vdown 0) (c 0);
          inits (((Vup-W 1)\<inter>fv d'all)-overwr d'all); (inits (((Vup-W 1)\<inter>fv d'all)\<inter>overwr d'all); d'all))"
    (* Associativity *)
    using denot_eq'_sym denot_eq_cong_locals denot_eq_seq_assoc denot_eq_seq_cong1 locals.R_trans by blast
  also have "\<dots> =d= locals Vup (inits (W 1); locals (Vdown 0) (c 0);
                      inits (((Vup-W 1)\<inter>fv d'all)-overwr d'all); d'all)"
    apply (intro denot_eq_cong_locals denot_eq_seq_cong2 denot_eq_seq_cong1)
    apply (rule inits_overwr)
    by simp
  also have "\<dots> =d= locals Vup (inits (W 1); (locals (Vdown 0) (c 0);
                      d'all))"
    unfolding all_inits_removed
    apply simp
    by (metis denot_eq_cong_locals denot_eq_seq_assoc denot_eq_seq_cong1 equivp_def locals.equiv_R seq_c_skip)
  also have "\<dots> =d= locals Vup (inits (Vstar 0); (locals (Vdown 0) (c 0);
                      d'all))"
    (* Replacing inits (W 0) by inits (Vstar 0), 
       possible because the difference is in Vup *)
    apply (rule locals_inits_change)
    apply auto[2]
    using Suc.prems W0 W_Suc by auto
  also have "\<dots> =d= locals Vup (d 0; d'all)"
    by (simp add: d_def denot_eq_cong_locals denot_eq_seq_assoc locals.R_sym)
  also have "\<dots> =d= locals Vup (block (map d [0..<Suc n]))"
    apply (subst asm_rl[of "[0..<Suc n] = 0 # (map Suc [0..<n])"])
     apply (simp add: map_Suc_upt upt_conv_Cons)
    unfolding d'all_def d'_def
    by (metis block.simps(2) locals.R_refl map_Suc_upt map_upt_Suc upt_conv_Cons zero_less_Suc)
  finally show ?case
    by -
qed

end


==> anc/Rename_Locals.thy <==
theory Rename_Locals
  imports Alpha_Equivalence
begin


lemma full_subst_vars_subst_vars:
  assumes "valid_var_subst \<sigma>"
  assumes "inj_on \<sigma> (vars p)"
  assumes "var_subst_dom \<sigma> \<inter> vars p \<inter> \<sigma> -` vars p = {}"
  shows "full_subst_vars \<sigma> p =d= subst_vars \<sigma> p"
  apply (insert assms)
proof (induction p arbitrary: \<sigma>)
  case (IfTE e p1 p2)
  have inj: "inj_on \<sigma> (vars p1)" "inj_on \<sigma> (vars p2)"
    using IfTE.prems(2)
    by (simp_all add: inj_on_Un) 
  have IH1: "full_subst_vars \<sigma> p1 =d= subst_vars \<sigma> p1"
    apply (rule IfTE.IH)
    using IfTE.prems(1,3) inj by auto
  have IH2: "full_subst_vars \<sigma> p2 =d= subst_vars \<sigma> p2"
    apply (rule IfTE.IH)
    using IfTE.prems(1,3) inj by auto
  show ?case
    apply simp using IH1 IH2
    using denot_eq_ifte_cong1 denot_eq_ifte_cong2 locals.R_trans by blast 
next
  case (Seq p1 p2)
  have inj: "inj_on \<sigma> (vars p1)" "inj_on \<sigma> (vars p2)"
    using Seq.prems(2)
    by (simp_all add: inj_on_Un) 
  have IH1: "full_subst_vars \<sigma> p1 =d= subst_vars \<sigma> p1"
    apply (rule Seq.IH)
    using Seq.prems inj by auto
  have IH2: "full_subst_vars \<sigma> p2 =d= subst_vars \<sigma> p2"
    apply (rule Seq.IH)
    using Seq.prems inj by auto
  show ?case
    apply simp using IH1 IH2
    using denot_eq_seq_cong1 denot_eq_seq_cong2 locals.R_trans by blast
next
  case (While e p)
  have inj: "inj_on \<sigma> (vars p)"
    using While.prems(2)
    by (simp_all add: inj_on_Un) 
  have IH: "full_subst_vars \<sigma> p =d= subst_vars \<sigma> p"
    apply (rule While.IH)
    using While.prems inj by auto
  then show ?case
    apply simp using IH
    using denot_eq_while_cong by auto
next
  case (Local v p)
  show ?case
  proof (cases "v \<in> var_subst_dom \<sigma>")
    case True
    define w \<sigma>'
      where "w = \<sigma> v"
        and "\<sigma>' = \<sigma>(v:=v)"

    from Local.prems(3)
    have \<sigma>_id: "v \<in> \<sigma> ` vars p \<Longrightarrow> v = \<sigma> v"
      unfolding var_subst_dom_def apply auto
      by (smt Int_insert_right_if1 insertI1 insert_disjoint(2) mem_Collect_eq mk_disjoint_insert vimageI)
    then have inj: "inj_on \<sigma>' (vars p)"
      apply (rule_tac inj_onI)
        unfolding \<sigma>'_def 
        apply auto
        by (metis Local.prems(2) image_eqI inj_onD insert_iff vars.simps(4)) 

    have "v \<noteq> w"
      by (metis (mono_tags) True mem_Collect_eq var_subst_dom_def w_def)
    have compat_vw: "compatible v w"
      using Local.prems(1) valid_var_subst_def w_def by blast

    have \<open>w \<notin> fv p\<close>
      using Local.prems(3) True fv_vars subsetD w_def by fastforce
    have valid_\<sigma>[simp]: "valid_var_subst \<sigma>"
      by (simp add: Local.prems(1))
    have valid_\<sigma>'[simp]: "valid_var_subst \<sigma>'"
      by (simp add: \<sigma>'_def)
    have valid_\<sigma>'vw: "valid_var_subst (id(v := w, w := v) \<circ> \<sigma>')"
      using valid_\<sigma> unfolding o_def \<sigma>'_def valid_var_subst_def w_def apply auto
      using compatible_trans apply blast
      by (metis compatible_sym compatible_trans w_def)
    have valid_\<sigma>v: "valid_var_subst (\<sigma>(v:=v))"
      using \<open>valid_var_subst \<sigma>'\<close> \<sigma>'_def by blast

    have "w \<notin> vars (full_subst_vars \<sigma>' p)"
      apply (subst vars_full_subst_vars, simp)
      unfolding \<sigma>'_def apply auto
      (* Sledgehammer proof *)
      using \<open>v \<noteq> w\<close> apply blast
      using Local.prems(2) w_def by auto
    then have w_fv_\<sigma>'p: "w \<notin> fv (full_subst_vars \<sigma>' p)"
      using fv_vars by blast

    have \<sigma>'_disj: "var_subst_dom \<sigma>' \<inter> vars p \<inter> \<sigma>' -` vars p = {}"
      apply (rule equals0I)
      using Local.prems(3)[THEN equals0D]
      apply (simp add: var_subst_dom_def \<sigma>'_def fun_upd_def) by metis

    have "full_subst_vars \<sigma> (Local v p)
          = full_subst_vars (id(v:=w,w:=v)) (full_subst_vars \<sigma>' (Local v p))"
      apply (subst full_subst_vars_compose, simp)
      apply (subst full_subst_vars_cong[where \<sigma>="id(v := w, w := v) \<circ> \<sigma>'" and \<tau>=\<sigma>])
        apply (fact valid_\<sigma>'vw)
       apply (auto simp: \<sigma>'_def w_def Fun.swap_def o_def id_def)
      (* Sledgehammer proof *)
      using \<sigma>_id apply blast
      by (metis Local.prems(2) inj_onD insert_iff vars.simps(4))
    also have "\<dots> = full_subst_vars (id(v:=w,w:=v)) (Local v (full_subst_vars \<sigma>' p))"
      by (simp add: \<sigma>'_def)
    also have "\<dots> =d= Local v (full_subst_vars \<sigma>' p)"
      apply (rule full_subst_vars_id)
        apply (metis bij_betw_id bij_swap_iff id_apply swap_def)
       apply (simp add: compat_vw compatible_sym valid_var_subst_def)
      by (auto simp: w_fv_\<sigma>'p var_subst_dom_def)
    also have "\<dots> =d= Local v (subst_vars \<sigma>' p)"
      apply (rule denot_eq'_cong_local)
      apply (rule Local.IH)
      by (simp_all add: inj \<sigma>'_disj)
    also have "\<dots> = subst_vars \<sigma> (Local v p)"
      apply simp
      apply (subst subst_vars_cong[where \<sigma>="\<sigma>(v:=v)" and \<tau>=\<sigma>'])
        apply (fact valid_\<sigma>v)
      using \<open>w \<notin> fv p\<close> unfolding \<sigma>'_def w_def Fun.swap_def by auto
    finally show ?thesis
      by -
  next
    case False
    then have [simp]: "\<sigma> v = v"
      by (simp add: var_subst_dom_def)
    define swap_p subst_p
      where "swap_p = full_subst_vars \<sigma> p"
        and "subst_p = subst_vars \<sigma> p"

    have "full_subst_vars \<sigma> (Local v p) = Local v swap_p"
      by (simp add: swap_p_def)
    also have "\<dots> =d= Local v subst_p"
      apply (rule denot_eq'_cong_local)
      unfolding swap_p_def subst_p_def
      apply (rule Local.IH)
      using Local.prems by auto
    also have "\<dots> = subst_vars \<sigma> (Local v p)"
      unfolding subst_p_def
      apply simp
      by (metis \<open>\<sigma> v = v\<close> fun_upd_triv)
    finally show ?thesis
      by -
  qed
qed auto

lemma alpha_denot_eq:
  assumes "p1 =a= p2"
  shows "p1 =d= p2"
  using assms
proof (induction)
  case (ae_IfTE p1 p1' p2 p2' e)
  then show ?case
    using denot_eq_ifte_cong1 denot_eq_ifte_cong2 locals.R_trans by blast
next
  case (ae_While p p' e)
  then show ?case
    using denot_eq_while_cong by blast
next
  case (ae_Seq p1 p1' p2 p2')
  then show ?case
    using denot_eq_seq_cong1 denot_eq_seq_cong2 locals.R_trans by blast
next
  case (ae_Local y z x p1 p2)

  have valid_xz: "valid_var_subst (Fun.swap x z id)"
    using ae_Local.hyps
    unfolding valid_var_subst_def apply auto
    by (metis ae_Local.hyps(2) compatible_refl compatible_sym id_apply swap_apply(1) swap_apply(2) swap_apply(3))
  have valid_yz: "valid_var_subst (Fun.swap y z id)"
    using ae_Local.hyps
    unfolding valid_var_subst_def apply auto
    by (metis compatible_refl compatible_sym id_apply swap_apply(1) swap_apply(2) swap_apply(3))

  have inj_xz: "inj_on (Fun.swap x z id) (vars (Local x p1))"
    apply (rule inj_onI)
    by (simp add: inj_eq)
  have inj_yz: "inj_on (Fun.swap y z id) (vars (Local y p2))"
    apply (rule inj_onI)
    by (simp add: inj_eq)

  have disj_xz: "var_subst_dom (Fun.swap x z id) \<inter> vars (Local x p1)
                 \<inter> Fun.swap x z id -` vars (Local x p1) = {}"
    apply (subst bij_vimage_eq_inv_image)
    using ae_Local.hyps apply auto
    apply (metis id_apply swap_apply(2) swap_apply(3) swap_commute)
    by (smt id_apply mem_Collect_eq swap_apply(3) var_subst_dom_def)
  have disj_yz: "var_subst_dom (Fun.swap y z id) \<inter> vars (Local y p2)
                 \<inter> Fun.swap y z id -` vars (Local y p2) = {}"
    apply (subst bij_vimage_eq_inv_image)
    using ae_Local.hyps apply auto
    apply (metis id_apply swap_apply(2) swap_apply(3) swap_commute)
    by (smt id_apply mem_Collect_eq swap_apply(3) var_subst_dom_def)

  have "Local x p1 = Local x (subst_vars id p1)"
    by (metis (full_types) eq_id_iff subst_vars_id)
  also have "\<dots> = subst_vars (Fun.swap x z id) (Local x p1)"
    apply simp
    apply (rule subst_vars_cong)
     apply (simp add: valid_var_subst_def)
    by (metis ae_Local.hyps(5) fun_upd_apply fv_vars id_apply subsetD swap_apply(3))
  also have "\<dots> =d= full_subst_vars (Fun.swap x z id) (Local x p1)"
    apply (rule denot_eq'_sym)
    using valid_xz inj_xz disj_xz by (rule full_subst_vars_subst_vars)
  also have "\<dots> =d= Local z (full_subst_vars (Fun.swap x z id) p1)"
    by simp
  also from ae_Local.IH
  have "\<dots> =d= Local z (full_subst_vars (Fun.swap y z id) p2)"
    by (rule denot_eq'_cong_local)
  also have "\<dots> =d= full_subst_vars (Fun.swap y z id) (Local y p2)"
    by simp
  also have "\<dots> =d= subst_vars (Fun.swap y z id) (Local y p2)"
    using valid_yz inj_yz disj_yz by (rule full_subst_vars_subst_vars)
  also have "\<dots> = Local y (subst_vars id p2)"
    apply (rule sym, simp)
    apply (rule subst_vars_cong)
     apply (simp add: valid_var_subst_def)
    by (metis ae_Local.hyps(6) fun_upd_apply fv_vars id_apply subsetD swap_apply(3))
  also have "\<dots> = Local y p2"
    using eq_id_iff by fastforce
  finally
  show ?case by -
qed auto

lemma qrhl_subst_left:
  assumes [simp]: "bij \<tau>" and [simp]: "valid_var_subst \<tau>"
  shows "qRHL A c d B \<longleftrightarrow>
        qRHL (substp_bij (idx_var_subst True \<tau>) A) (full_subst_vars \<tau> c) d
             (substp_bij (idx_var_subst True \<tau>) B)"
proof
  assume "qRHL A c d B"
  then show "qRHL (substp_bij (idx_var_subst True \<tau>) A) (full_subst_vars \<tau> c) d
             (substp_bij (idx_var_subst True \<tau>) B)"
    unfolding qRHL_def apply simp
    apply (rule qrhl_subst_left0)
    by (auto simp add: program.intros(3) program_substitute)
next
  define \<tau>1 where "\<tau>1 = idx_var_subst True \<tau>"
  have [simp]: "bij (inv \<tau>)"
    by (simp add: bij_betw_inv_into)
  have [simp]: "bij \<tau>1"
    by (simp add: \<tau>1_def)
  have [simp]: "bij (inv \<tau>1)"
    by (simp add: bij_betw_inv_into)
  have [simp]: "valid_var_subst (inv \<tau>)"
    by (metis assms(1) assms(2) bij_pointE bijection.intro bijection.inv_left compatible_sym valid_var_subst_def)
  have [simp]: "valid_var_subst \<tau>1"
    by (simp add: \<tau>1_def)
  have [simp]: "valid_var_subst (inv \<tau>1)"
    by (metis (full_types) \<open>bij \<tau>1\<close> \<open>valid_var_subst \<tau>1\<close> bij_betw_imp_surj compatible_sym surj_f_inv_f valid_var_subst_def)
  have [simp]: "inv \<tau> \<circ> \<tau> = id"
    using assms(1) bijection.intro bijection.inv_comp_left by blast
  have [simp]: "inv \<tau>1 \<circ> \<tau>1 = id"
    using \<open>bij \<tau>1\<close> bijection.intro bijection.inv_comp_left by blast
  have [simp]: "substp_bij (inv \<tau>1) (substp_bij \<tau>1 A) = A" for A
    by (subst substp_bij_comp, auto)
  have inv_\<tau>1: "inv \<tau>1 = idx_var_subst True (inv \<tau>)"
    unfolding \<tau>1_def apply (rule inv_idx_var_subst) by simp
  
  assume "qRHL (substp_bij \<tau>1 A) (full_subst_vars \<tau> c) d
             (substp_bij \<tau>1 B)"
  then have "qRHL (substp_bij (inv \<tau>1) (substp_bij \<tau>1 A))
                  (full_subst_vars (inv \<tau>) (full_subst_vars \<tau> c))
                  d
                  (substp_bij (inv \<tau>1) (substp_bij \<tau>1 B))"
    unfolding qRHL_def substitute_full_subst_vars_Skip inv_\<tau>1
    apply (rule_tac qrhl_subst_left0)
    by (auto intro: program.intros)
  then show "qRHL A c d B"
    by auto
qed

lemma qrhl_subst_right:
  assumes [simp]: "bij \<tau>" and [simp]: "valid_var_subst \<tau>"
  shows "qRHL A c d B \<longleftrightarrow>
        qRHL (substp_bij (idx_var_subst False \<tau>) A) c (full_subst_vars \<tau> d)
             (substp_bij (idx_var_subst False \<tau>) B)"
proof
  assume "qRHL A c d B"
  then show "qRHL (substp_bij (idx_var_subst False \<tau>) A) c (full_subst_vars \<tau> d)
             (substp_bij (idx_var_subst False \<tau>) B)"
    unfolding qRHL_def apply simp
    apply (rule qrhl_subst_right0)
    by (auto simp add: program.intros(3) program_substitute)
next
  define \<tau>2 where "\<tau>2 = idx_var_subst False \<tau>"
  have [simp]: "bij (inv \<tau>)"
    by (simp add: bij_betw_inv_into)
  have [simp]: "bij \<tau>2"
    by (simp add: \<tau>2_def)
  have [simp]: "bij (inv \<tau>2)"
    by (simp add: bij_betw_inv_into)
  have [simp]: "valid_var_subst (inv \<tau>)"
    by (metis assms(1) assms(2) bij_pointE bijection.intro bijection.inv_left compatible_sym valid_var_subst_def)
  have [simp]: "valid_var_subst \<tau>2"
    by (simp add: \<tau>2_def)
  have [simp]: "valid_var_subst (inv \<tau>2)"
    by (metis (full_types) \<open>bij \<tau>2\<close> \<open>valid_var_subst \<tau>2\<close> bij_betw_imp_surj compatible_sym surj_f_inv_f valid_var_subst_def)
  have [simp]: "inv \<tau> \<circ> \<tau> = id"
    using assms(1) bijection.intro bijection.inv_comp_left by blast
  have [simp]: "inv \<tau>2 \<circ> \<tau>2 = id"
    using \<open>bij \<tau>2\<close> bijection.intro bijection.inv_comp_left by blast
  have [simp]: "substp_bij (inv \<tau>2) (substp_bij \<tau>2 A) = A" for A
    by (subst substp_bij_comp, auto)
  have inv_\<tau>2: "inv \<tau>2 = idx_var_subst False (inv \<tau>)"
    unfolding \<tau>2_def apply (rule inv_idx_var_subst) by simp
  
  assume "qRHL (substp_bij \<tau>2 A) c (full_subst_vars \<tau> d)
             (substp_bij \<tau>2 B)"
  then have "qRHL (substp_bij (inv \<tau>2) (substp_bij \<tau>2 A))
                  c
                  (full_subst_vars (inv \<tau>) (full_subst_vars \<tau> d))
                  (substp_bij (inv \<tau>2) (substp_bij \<tau>2 B))"
    unfolding qRHL_def substitute_full_subst_vars_Skip inv_\<tau>2
    apply (rule_tac qrhl_subst_right0)
    by (auto intro: program.intros)
  then show "qRHL A c d B"
    by auto
qed

lemma rename_qrhl_left:
  assumes valid[simp]: "valid_var_subst \<sigma>"
  assumes [simp]: "no_conflict \<sigma> c"
  assumes inj: "inj_on \<sigma> (fv c \<union> deidx1 (fvp A) \<union> deidx1 (fvp B))"
  defines "\<sigma>1 \<equiv> idx_var_subst True \<sigma>"
  shows "qRHL A c d B \<longleftrightarrow>
         qRHL (substp \<sigma>1 A) (subst_vars \<sigma> c) d (substp \<sigma>1 B)"
proof -
  (* In order to get a substitution with finite support *)
  define \<sigma>' \<sigma>'1 where "\<sigma>' x = (if x \<in> deidx1 (fvp A) \<union> deidx1 (fvp B) \<union> fv c then \<sigma> x else x)" 
    and "\<sigma>'1 = idx_var_subst True \<sigma>'" for x
  have valid\<sigma>'[simp]: "valid_var_subst \<sigma>'"
    using valid unfolding valid_var_subst_def \<sigma>'_def by auto
  have valid\<sigma>1[simp]: "valid_var_subst \<sigma>1"
    unfolding \<sigma>1_def by simp
  have valid\<sigma>'1[simp]: "valid_var_subst \<sigma>'1"
    unfolding \<sigma>'1_def by simp
  have [simp]: "x \<in> fvp A \<union> fvp B \<Longrightarrow> \<sigma>'1 x = \<sigma>1 x" for x
    unfolding \<sigma>1_def \<sigma>'1_def \<sigma>'_def deidx_def unfolding idx_var_subst_def by auto
  have [simp]: "inj_on \<sigma>'1 (fvp A)"
    unfolding \<sigma>'1_def apply (rule inj_on_idx_var_subst1, simp)
    using inj by (simp add: \<sigma>'_def inj_on_def)    
  have [simp]: "inj_on \<sigma>'1 (fvp B)"
    unfolding \<sigma>'1_def apply (rule inj_on_idx_var_subst1, simp)
    using inj by (simp add: \<sigma>'_def inj_on_def) 

  obtain c' where "c =a= c'" 
    and c'avoid: "localvars c' \<inter> 
                  (var_subst_dom \<sigma>' \<union> 
                   \<sigma> ` (fv c \<inter> var_subst_dom \<sigma>) \<union>
                   \<sigma>' ` (deidx1 (fvp A) \<union> deidx1 (fvp B) \<union> fv c) \<union>
                   deidx1 (fvp A) \<union> deidx1 (fvp B) \<union> fv c) = {}"
    apply (atomize_elim, rule alpha_rename_fresh)
    unfolding var_subst_dom_def \<sigma>'_def by simp

  have fv_cc': "fv c' = fv c"
    using \<open>c =a= c'\<close>
    by (simp add: fv_alpha)

  have [simp]: "no_conflict \<sigma> c'"
    apply (rule localvars_dom_no_conflict)
    unfolding fv_cc'
    using c'avoid by auto

  have inj': "inj_on \<sigma>' (vars c' \<union> deidx1 (fvp A) \<union> deidx1 (fvp B))"
  proof -
    have inj_id: "inj_on f X" if "\<forall>x\<in>X. f x = x" for f and X :: "'z set"
      by (metis inj_onI that)
    from c'avoid 
    have "inj_on \<sigma>' (localvars c')"
      apply (rule_tac inj_id)
      unfolding var_subst_dom_def by auto
    moreover 
    have "inj_on \<sigma>' (fv c \<union> deidx1 (fvp A) \<union> deidx1 (fvp B))"
      apply (rule inj_on_cong[THEN iffD1, of _ \<sigma>])
      unfolding \<sigma>'_def using inj by auto
    then have "inj_on \<sigma>' (fv c' \<union> deidx1 (fvp A) \<union> deidx1 (fvp B))"
      using \<open>c =a= c'\<close> by (simp add: fv_alpha)
    moreover
    have "\<sigma>' ` (localvars c' - (fv c' \<union> deidx1 (fvp A) \<union> deidx1 (fvp B))) \<inter>
            \<sigma>' ` (fv c' \<union> deidx1 (fvp A) \<union> deidx1 (fvp B) - (localvars c')) =
            {}" (is "?left \<inter> ?right = {}")
    proof -
      from c'avoid have "var_subst_dom \<sigma>' \<inter> localvars c' = {}"
        by auto
      then have "\<sigma>' ` localvars c' \<subseteq> localvars c'"
        unfolding var_subst_dom_def using mk_disjoint_insert by fastforce
      then have "?left \<subseteq> localvars c'"
        by auto
      moreover have "?right \<subseteq> \<sigma>' ` (fv c \<union> deidx1 (fvp A) \<union> deidx1 (fvp B))"
        unfolding fv_cc' by blast
      moreover have "(localvars c') \<inter> \<sigma>' ` (fv c \<union> deidx1 (fvp A) \<union> deidx1 (fvp B)) = {}"
        using c'avoid by auto
      ultimately show ?thesis
        by auto
    qed
    ultimately have "inj_on \<sigma>' ((localvars c') \<union> (fv c' \<union> deidx1 (fvp A) \<union> deidx1 (fvp B)))"
      by (rule_tac inj_on_Un[THEN iffD2], simp)
    then show ?thesis
      unfolding vars_fv_localvars
      by (simp add: sup.assoc sup.left_commute)
  qed

  have "finite (vars c' \<union> deidx1 (fvp A) \<union> deidx1 (fvp B))"
    by simp
  then obtain \<tau> where \<tau>\<sigma>': "\<And>x. x \<in> vars c' \<union> deidx1 (fvp A) \<union> deidx1 (fvp B) \<Longrightarrow> \<tau> x = \<sigma>' x" 
      and "bij \<tau>" and "valid_var_subst \<tau>"
    using extend_var_subst[OF inj' valid\<sigma>'] by metis
  define \<tau>1 where "\<tau>1 = idx_var_subst True \<tau>"
  have \<tau>\<sigma>'1: "\<And>x. x \<in> fvp A \<union> fvp B \<Longrightarrow> \<tau>1 x = \<sigma>'1 x"
    unfolding \<tau>1_def \<sigma>'1_def using \<tau>\<sigma>'
    unfolding idx_var_subst_def deidx_def by auto
  have "bij \<tau>1" and "valid_var_subst \<tau>1"
    unfolding \<tau>1_def using \<open>bij \<tau>\<close> and \<open>valid_var_subst \<tau>\<close> by auto

  define eq where "eq = (\<longleftrightarrow>)"
  write eq (infix "\<leftrightarrow>" 50)
  have [trans]: "p \<leftrightarrow> qRHL A c d B \<Longrightarrow> c =d= c' \<Longrightarrow> p \<leftrightarrow> qRHL A c' d B" for p A c c' d B
    by (simp add: denot_eq_qrhl_left)
  have [trans]: "p \<leftrightarrow> qRHL A c d B \<Longrightarrow> c =a= c' \<Longrightarrow> p \<leftrightarrow> qRHL A c' d B" for p A c c' d B
    using alpha_denot_eq denot_eq_qrhl_left by fastforce

  have "qRHL A c d B \<leftrightarrow> 
        qRHL (substp_bij \<tau>1 A) (full_subst_vars \<tau> c) d
             (substp_bij \<tau>1 B)"
    unfolding \<tau>1_def
    apply (subst qrhl_subst_left[symmetric])
    using \<open>bij \<tau>\<close> \<open>valid_var_subst \<tau>\<close> eq_def by auto
  also have "substp_bij \<tau>1 A = substp \<sigma>'1 A"
    using \<open>bij \<tau>1\<close> \<open>valid_var_subst \<tau>1\<close> \<tau>\<sigma>'1 substp_substp_bij by auto
  also have "substp_bij \<tau>1 B = substp \<sigma>'1 B"
    using \<open>bij \<tau>1\<close> \<open>valid_var_subst \<tau>1\<close> \<tau>\<sigma>'1 substp_substp_bij by auto
  also have "substp \<sigma>'1 A = substp \<sigma>1 A"
    by (rule substp_cong, auto)
  also have "substp \<sigma>'1 B = substp \<sigma>1 B"
    by (rule substp_cong, auto)
  also have "full_subst_vars \<tau> c =a= full_subst_vars \<tau> c'"
    using \<open>valid_var_subst \<tau>\<close> _ \<open>c =a= c'\<close> apply (rule alpha_eq_full_subst)
    using \<open>bij \<tau>\<close> bij_betw_imp_inj_on by blast
  also have "full_subst_vars \<tau> c' =d= full_subst_vars \<sigma>' c'"
    using \<open>valid_var_subst \<tau>\<close> \<tau>\<sigma>' full_subst_vars_cong by fastforce
  also have "full_subst_vars \<sigma>' c' = subst_vars \<sigma>' c'"
    (* Because all locals of c' are fresh *)
    apply (rule full_subst_vars_subst_vars_eq)
    using c'avoid by blast
  also have "subst_vars \<sigma>' c' = subst_vars \<sigma> c'"
    apply (rule subst_vars_cong, simp)
    using \<open>c =a= c'\<close> \<sigma>'_def fv_alpha by auto
  also have "subst_vars \<sigma> c' =a= subst_vars \<sigma> c"
    apply (rule subst_vars_alpha_eq)
    by (auto simp add: \<open>c =a= c'\<close> alpha_eq_sym)
  finally show ?thesis 
    by (simp add: eq_def)
qed

lemma rename_qrhl_right:
  assumes valid[simp]: "valid_var_subst \<sigma>"
  assumes [simp]: "no_conflict \<sigma> d"
  assumes inj: "inj_on \<sigma> (fv d \<union> deidx2 (fvp A) \<union> deidx2 (fvp B))"
  defines "\<sigma>2 \<equiv> idx_var_subst False \<sigma>"
  shows "qRHL A c d B \<longleftrightarrow>
         qRHL (substp \<sigma>2 A) c (subst_vars \<sigma> d) (substp \<sigma>2 B)"
proof -
  (* In order to get a substitution with finite support *)
  define \<sigma>' \<sigma>'2 where "\<sigma>' x = (if x \<in> deidx2 (fvp A) \<union> deidx2 (fvp B) \<union> fv d then \<sigma> x else x)" 
    and "\<sigma>'2 = idx_var_subst False \<sigma>'" for x
  have valid\<sigma>'[simp]: "valid_var_subst \<sigma>'"
    using valid unfolding valid_var_subst_def \<sigma>'_def by auto
  have valid\<sigma>2[simp]: "valid_var_subst \<sigma>2"
    unfolding \<sigma>2_def by simp
  have valid\<sigma>'2[simp]: "valid_var_subst \<sigma>'2"
    unfolding \<sigma>'2_def by simp
  have [simp]: "x \<in> fvp A \<union> fvp B \<Longrightarrow> \<sigma>'2 x = \<sigma>2 x" for x
    unfolding \<sigma>2_def \<sigma>'2_def \<sigma>'_def deidx_def unfolding idx_var_subst_def by auto
  have [simp]: "inj_on \<sigma>'2 (fvp A)"
    unfolding \<sigma>'2_def apply (rule inj_on_idx_var_subst1, simp)
    using inj by (simp add: \<sigma>'_def inj_on_def)    
  have [simp]: "inj_on \<sigma>'2 (fvp B)"
    unfolding \<sigma>'2_def apply (rule inj_on_idx_var_subst1, simp)
    using inj by (simp add: \<sigma>'_def inj_on_def) 

  obtain d' where "d =a= d'" 
    and d'avoid: "localvars d' \<inter> 
                  (var_subst_dom \<sigma>' \<union> 
                   \<sigma> ` (fv d \<inter> var_subst_dom \<sigma>) \<union>
                   \<sigma>' ` (deidx2 (fvp A) \<union> deidx2 (fvp B) \<union> fv d) \<union>
                   deidx2 (fvp A) \<union> deidx2 (fvp B) \<union> fv d) = {}"
    apply (atomize_elim, rule alpha_rename_fresh)
    unfolding var_subst_dom_def \<sigma>'_def by simp

  have fv_dd': "fv d' = fv d"
    using \<open>d =a= d'\<close>
    by (simp add: fv_alpha)

  have [simp]: "no_conflict \<sigma> d'"
    apply (rule localvars_dom_no_conflict)
    unfolding fv_dd'
    using d'avoid by auto

  have inj': "inj_on \<sigma>' (vars d' \<union> deidx2 (fvp A) \<union> deidx2 (fvp B))"
  proof -
    have inj_id: "inj_on f X" if "\<forall>x\<in>X. f x = x" for f and X :: "'z set"
      by (metis inj_onI that)
    from d'avoid 
    have "inj_on \<sigma>' (localvars d')"
      apply (rule_tac inj_id)
      unfolding var_subst_dom_def by auto
    moreover 
    have "inj_on \<sigma>' (fv d \<union> deidx2 (fvp A) \<union> deidx2 (fvp B))"
      apply (rule inj_on_cong[THEN iffD1, of _ \<sigma>])
      unfolding \<sigma>'_def using inj by auto
    then have "inj_on \<sigma>' (fv d' \<union> deidx2 (fvp A) \<union> deidx2 (fvp B))"
      using \<open>d =a= d'\<close> by (simp add: fv_alpha)
    moreover
    have "\<sigma>' ` (localvars d' - (fv d' \<union> deidx2 (fvp A) \<union> deidx2 (fvp B))) \<inter>
            \<sigma>' ` (fv d' \<union> deidx2 (fvp A) \<union> deidx2 (fvp B) - (localvars d')) =
            {}" (is "?left \<inter> ?right = {}")
    proof -
      from d'avoid have "var_subst_dom \<sigma>' \<inter> localvars d' = {}"
        by auto
      then have "\<sigma>' ` localvars d' \<subseteq> localvars d'"
        unfolding var_subst_dom_def using mk_disjoint_insert by fastforce
      then have "?left \<subseteq> localvars d'"
        by auto
      moreover have "?right \<subseteq> \<sigma>' ` (fv d \<union> deidx2 (fvp A) \<union> deidx2 (fvp B))"
        unfolding fv_dd' by blast
      moreover have "(localvars d') \<inter> \<sigma>' ` (fv d \<union> deidx2 (fvp A) \<union> deidx2 (fvp B)) = {}"
        using d'avoid by auto
      ultimately show ?thesis
        by auto
    qed
    ultimately have "inj_on \<sigma>' ((localvars d') \<union> (fv d' \<union> deidx2 (fvp A) \<union> deidx2 (fvp B)))"
      by (rule_tac inj_on_Un[THEN iffD2], simp)
    then show ?thesis
      unfolding vars_fv_localvars
      by (simp add: sup.assoc sup.left_commute)
  qed

  have "finite (vars d' \<union> deidx2 (fvp A) \<union> deidx2 (fvp B))"
    by simp
  then obtain \<tau> where \<tau>\<sigma>': "\<And>x. x \<in> vars d' \<union> deidx2 (fvp A) \<union> deidx2 (fvp B) \<Longrightarrow> \<tau> x = \<sigma>' x" 
      and "bij \<tau>" and "valid_var_subst \<tau>"
    using extend_var_subst[OF inj' valid\<sigma>'] by metis
  define \<tau>2 where "\<tau>2 = idx_var_subst False \<tau>"
  have \<tau>\<sigma>'2: "\<And>x. x \<in> fvp A \<union> fvp B \<Longrightarrow> \<tau>2 x = \<sigma>'2 x"
    unfolding \<tau>2_def \<sigma>'2_def using \<tau>\<sigma>'
    unfolding idx_var_subst_def deidx_def by auto
  have "bij \<tau>2" and "valid_var_subst \<tau>2"
    unfolding \<tau>2_def using \<open>bij \<tau>\<close> and \<open>valid_var_subst \<tau>\<close> by auto

  define eq where "eq = (\<longleftrightarrow>)"
  write eq (infix "\<leftrightarrow>" 50)
  have [trans]: "p \<leftrightarrow> qRHL A c d B \<Longrightarrow> d =d= d' \<Longrightarrow> p \<leftrightarrow> qRHL A c d' B" for p A c d' d B
    by (simp add: denot_eq_qrhl_right)
  have [trans]: "p \<leftrightarrow> qRHL A c d B \<Longrightarrow> d =a= d' \<Longrightarrow> p \<leftrightarrow> qRHL A c d' B" for p A c d' d B
    using alpha_denot_eq denot_eq_qrhl_right by fastforce

  have "qRHL A c d B \<leftrightarrow> 
        qRHL (substp_bij \<tau>2 A) c (full_subst_vars \<tau> d)
             (substp_bij \<tau>2 B)"
    unfolding \<tau>2_def
    apply (subst qrhl_subst_right[symmetric])
    using \<open>bij \<tau>\<close> \<open>valid_var_subst \<tau>\<close> eq_def by auto
  also have "substp_bij \<tau>2 A = substp \<sigma>'2 A"
    using \<open>bij \<tau>2\<close> \<open>valid_var_subst \<tau>2\<close> \<tau>\<sigma>'2 substp_substp_bij by auto
  also have "substp_bij \<tau>2 B = substp \<sigma>'2 B"
    using \<open>bij \<tau>2\<close> \<open>valid_var_subst \<tau>2\<close> \<tau>\<sigma>'2 substp_substp_bij by auto
  also have "substp \<sigma>'2 A = substp \<sigma>2 A"
    by (rule substp_cong, auto)
  also have "substp \<sigma>'2 B = substp \<sigma>2 B"
    by (rule substp_cong, auto)
  also have "full_subst_vars \<tau> d =a= full_subst_vars \<tau> d'"
    using \<open>valid_var_subst \<tau>\<close> _ \<open>d =a= d'\<close> apply (rule alpha_eq_full_subst)
    using \<open>bij \<tau>\<close> bij_betw_imp_inj_on by blast
  also have "full_subst_vars \<tau> d' =d= full_subst_vars \<sigma>' d'"
    using \<open>valid_var_subst \<tau>\<close> \<tau>\<sigma>' full_subst_vars_cong by fastforce
  also have "full_subst_vars \<sigma>' d' = subst_vars \<sigma>' d'"
    (* Because all locals of d' are fresh *)
    apply (rule full_subst_vars_subst_vars_eq)
    using d'avoid by blast
  also have "subst_vars \<sigma>' d' = subst_vars \<sigma> d'"
    apply (rule subst_vars_cong, simp)
    using \<open>d =a= d'\<close> \<sigma>'_def fv_alpha by auto
  also have "subst_vars \<sigma> d' =a= subst_vars \<sigma> d"
    apply (rule subst_vars_alpha_eq)
    by (auto simp add: \<open>d =a= d'\<close> alpha_eq_sym)
  finally show ?thesis 
    by (simp add: eq_def)
qed


lemma rename_locals:
  fixes \<sigma> V
  assumes valid: "valid_var_subst \<sigma>"
  defines "W \<equiv> \<sigma> ` V"
  assumes inj: "inj_on \<sigma> V"
  assumes disj: "(fv c - V) \<inter> W = {}"
  assumes dom: "var_subst_dom \<sigma> \<subseteq> V"
  assumes [simp]: "finite V"
  assumes no: "no_conflict \<sigma> c"
  shows "locals V c =d= locals W (subst_vars \<sigma> c)"
proof -
  obtain V' where V_def: "V = set V'"
    using \<open>finite V\<close> finite_list by blast
  have "locals V c =d= foldr Local V' c"
    by (simp add: V_def locals.F_foldr)
  also have "\<dots> =d= foldr Local (map \<sigma> V') (subst_vars \<sigma> c)"
    apply (rule alpha_denot_eq)
    apply (rule rename_locals_alpha)
    using assms unfolding V_def W_def by auto
  also have "\<dots> =d= locals W (subst_vars \<sigma> c)"
    by (metis V_def W_def equivp_symp inits.equiv_R list.set_map locals.F_foldr)

  finally show ?thesis
    by -
qed

end

